Automated consistent truncations and stability of flux compactifications

Classical flux compactifications contribute to a well-controlled corner of the string landscape, therefore providing an important testing ground for a variety of conjectures. We focus here on type II supergravity compactifications on 6d group manifolds towards 4d maximally symmetric spacetimes. We develop a code where the truncation to left-invariant scalars and the dimensional reduction to a 4d theory are automated, for any possible configuration of Op-planes and Dp-branes. We then prove that any such truncation is consistent. We further compute the mass spectrum and analyse the stability of many de Sitter, Minkowski or anti-de Sitter solutions, as well as their consistency with swampland conjectures.

==> anc/MSSVv3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    482533,      11617]
NotebookOptionsPosition[    468034,      11408]
NotebookOutlinePosition[    468493,      11425]
CellTagsIndexPosition[    468450,      11422]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["MSSV", "Title",
 CellChangeTimes->{{3.8650682624220433`*^9, 3.865068286864682*^9}, {
   3.8713811229459195`*^9, 3.871381122961558*^9}, 3.871381183970084*^9, 
   3.8713812555544987`*^9, {3.8721379987771697`*^9, 
   3.872138001471567*^9}},ExpressionUUID->"3c95dfa1-517c-4f99-83b0-\
d05b8a77e2f3"],

Cell[TextData[{
 StyleBox["Introduction",
  FontSize->18],
 "\n\nThis code computes the scalar potential and the scalar field kinetic \
terms for a 4d theory defined in the associated paper arXiv:2209.08015. It is \
obtained by compactifying 10d type II supergravities on a 6d group manifold, \
and truncating to the left-invariant scalar fields. This truncation is \
implemented in this code, and the resulting scalar potential is provided. \
This dimensional reduction is fully determined by the starting 10d theory and \
by orientifold projections, which project-out certain scalar fields. A first \
input is then the number of orientifolds and D-branes (the sources), and \
their directions. From there, the code determines the starting 10d theory, \
the scalar fields as well as the background fluxes, then computes the \
resulting 4d scalar potential as well as the scalar field kinetic terms. \
Having obtained this way the 4d theory, or model, the user can provide as a \
second input a 10d solution, corresponding to a 4d critical point, as \
obtained for instance using the code MSSS of the paper arXiv:2201.04152. Such \
solutions have been classified according to their orientifolds, related to \
the source configuration (first input); the examples below are then given \
according to their solution class (e.g. ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "66"], TraditionalForm]],ExpressionUUID->
  "8a9795ba-6a82-4e82-a942-d2e0671a071d"],
 "). The solutions that we use here have been obtained in arXiv:2005.12930, \
arXiv:2101.06251 and arXiv:2201.04152, and are provided all together with \
this last paper. Given such a 10d solution and the 4d model, the code can \
compute the mass spectrum and further elements characterising the stability \
of the solution. More information on the code is provided in the associated \
paper arXiv:2209.08015.\n\n",
 StyleBox["Detailed instructions and useful commands\n",
  FontSize->18],
 "\nThe user should start by evaluating the code cell below, in red. This \
only needs to be done once. Note that evaluating the whole notebook is also \
possible.\n\nThe user then needs to provide the first input, namely the \
source configuration. First, the total number of source sets carrying \
Op-planes needs to be specified via the variable ",
 StyleBox["NOpl", "Input"],
 ", as well as the 6d internal directions wrapped by each of these source \
sets. The latter are entered as a list of directions (a subset of ",
 StyleBox["{1,2,3,4,5,6}", "Input"],
 ") for each set ",
 StyleBox["i", "Input"],
 ", with ",
 StyleBox["i=1,..., NOpl", "Input"],
 ", and each list is named ",
 StyleBox["Op[i]", "Input"],
 ". The same needs to be done for Dp-branes: the total number of source sets \
carrying only Dp-branes is given via the variable ",
 StyleBox["NDp", "Input"],
 " and the directions of each set ",
 StyleBox["j", "Input"],
 " is given as a list (subset of ",
 StyleBox["{1,2,3,4,5,6}", "Input"],
 ") named ",
 StyleBox["Dp[j]", "Input"],
 ", for ",
 StyleBox["j=1,..., NDp.", "Input"],
 "\nOnce the source configuration is defined, run the following command:\n\n",
 Cell[BoxData[{
  StyleBox[
   RowBox[{"RunModel", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"initializes", " ", "the", " ", "model"}], ",", " ", 
      RowBox[{
       RowBox[{"then", " ", "prints", " ", "out", " ", "the", " ", "left"}], 
       "-", 
       RowBox[{"invariant", " ", "scalar", " ", "fields"}]}], ",", " ", 
      RowBox[{
      "fluxes", " ", "and", " ", "generic", " ", "flat", " ", "directions", 
       " ", "for", " ", "the", " ", "specified", " ", "source", " ", 
       "configuration"}]}], " ", "*)"}], "\[IndentingNewLine]"}], 
   "Input"], "\[IndentingNewLine]", 
  RowBox[{
   StyleBox["Optional", "Text"], 
   StyleBox[" ", "Text"], 
   StyleBox["commands", "Text"], 
   StyleBox[" ", "Text"], 
   RowBox[{
    StyleBox["(", "Text"], 
    RowBox[{
     StyleBox["requiring", "Text"], 
     StyleBox[" ", "Text"], 
     StyleBox["to", "Text"], 
     StyleBox[" ", "Text"], 
     StyleBox["evaluate", "Text"], 
     StyleBox[" ", "Text"], 
     StyleBox["RunModel", "Input"], 
     StyleBox[" ", "Text"], 
     StyleBox["first", "Text"]}], 
    StyleBox[")", "Text"]}], 
   StyleBox[" ", "Text"], 
   StyleBox[
    RowBox[{"include", ":", "\[IndentingNewLine]"}], "Text"]}]}], "Text",
  Evaluatable->False,
  CellChangeTimes->{{3.865069295199978*^9, 3.8650693690459957`*^9}, {
    3.86506940189334*^9, 3.865069403637473*^9}, {3.8650712095748253`*^9, 
    3.865071210783763*^9}, {3.8703512002785172`*^9, 3.870351230510825*^9}, {
    3.870351284979435*^9, 3.8703513157300725`*^9}, {3.8703516294246645`*^9, 
    3.8703516803583717`*^9}, {3.8703522322236757`*^9, 3.870352233368455*^9}, {
    3.8703524537952995`*^9, 3.8703524591345406`*^9}, {3.870352567299182*^9, 
    3.870352569191092*^9}, {3.870352712759887*^9, 3.870352721167833*^9}, {
    3.87035682146756*^9, 3.8703568782061076`*^9}, {3.8703595620062976`*^9, 
    3.8703595924854717`*^9}, {3.870360753237322*^9, 3.8703607873140955`*^9}, {
    3.870783539528904*^9, 3.870783551673174*^9}, {3.8707917074833803`*^9, 
    3.870791751376272*^9}, {3.871023728149126*^9, 3.8710237460709095`*^9}, {
    3.8710855469068375`*^9, 3.871085599071163*^9}, {3.871381331182164*^9, 
    3.871381337419655*^9}, {3.8713813704248466`*^9, 3.8713814156733494`*^9}, {
    3.8713814760639133`*^9, 3.871381476377946*^9}, {3.8713817492621145`*^9, 
    3.8713817544665165`*^9}, {3.8713817982502728`*^9, 3.871381828653178*^9}, {
    3.87139225163932*^9, 3.8713922845512576`*^9}, {3.8715670869819584`*^9, 
    3.8715670941360035`*^9}, 3.8720014992192082`*^9, {3.872133283755731*^9, 
    3.872133284656895*^9}, {3.8721333235792365`*^9, 3.8721333291866846`*^9}, {
    3.872133495452324*^9, 3.872133510305052*^9}, {3.8721335657067814`*^9, 
    3.872133566064863*^9}, {3.872133615625475*^9, 3.8721336507448206`*^9}, {
    3.872133759536532*^9, 3.8721337597205887`*^9}, {3.8721337920586376`*^9, 
    3.872134055679658*^9}, {3.8721341108189335`*^9, 3.872134130329365*^9}, 
    3.872134768858025*^9, {3.8721348139854703`*^9, 3.8721348142802286`*^9}, {
    3.8721348721225834`*^9, 3.872134915074576*^9}, 3.8721361642075777`*^9, 
    3.8721362751412735`*^9, {3.8721364058177156`*^9, 3.872136436936943*^9}, {
    3.8721366432807937`*^9, 3.8721366649697866`*^9}, {3.872136712622511*^9, 
    3.872136747537403*^9}, {3.872136786836644*^9, 3.872137051802198*^9}, {
    3.872137161163189*^9, 3.8721371631289616`*^9}, 3.8721371941813745`*^9, {
    3.872137256316408*^9, 3.8721372942563057`*^9}, 3.8721373555564585`*^9, {
    3.872137432874484*^9, 3.872137433776266*^9}, {3.8721375404022627`*^9, 
    3.872137541161488*^9}, {3.8721378575534515`*^9, 3.8721378612009745`*^9}},
  ExpressionUUID->"f4f09d07-4bf6-4b16-846e-0d50cd126622"],
 "\n",
 Cell[BoxData[{
  StyleBox[
   RowBox[{"fields", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"returns", " ", "the", " ", "set", " ", "of", " ", "left"}], 
      "-", 
      RowBox[{
      "invariant", " ", "fields", " ", "for", " ", "the", " ", "particular", 
       " ", "model"}]}], " ", "*)"}]}], "Input"], "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"fluxes", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"returns", " ", "the", " ", "set", " ", "of", " ", 
       SubscriptBox["F", "P"]}], ",", " ", 
      SubscriptBox["H", "3"], ",", " ", 
      RowBox[{
      "and", " ", "metric", " ", "fluxes", " ", "for", " ", "the", " ", 
       "particular", " ", "model"}]}], " ", "*)"}]}], 
   "Input"], "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"extremum", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
       "replacement", " ", "list", " ", "that", " ", "sets", " ", "all", " ", 
        "axions", " ", "and", " ", "off"}], "-", 
       RowBox[{
       "diagonal", " ", "metric", " ", "components", " ", "to", " ", "0"}]}], 
      ",", " ", 
      RowBox[{"and", " ", "diagonal", " ", "ones", " ", "to", " ", "1"}]}], 
     " ", "*)"}]}], "Input"], "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"kineticTerms", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "returns", " ", "the", " ", "kinetic", " ", "terms", " ", "at", " ", 
      "the", " ", "extremum"}], " ", "*)"}]}], 
   "Input"], "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"VGen", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "returns", " ", "the", " ", "scalar", " ", "potential", " ", "as", " ", 
      "a", " ", "function", " ", "of", " ", "the", " ", "left", " ", 
      "invariant", " ", "scalar", " ", "fields"}], " ", "*)"}]}], 
   "Input"], "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"V", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "returns", " ", "the", " ", "value", " ", "of", " ", "the", " ", 
      "scalar", " ", "potential", " ", "at", " ", "the", " ", "extremum"}], 
     " ", "*)"}]}], "Input"]}], "Text",
  Evaluatable->False,
  CellChangeTimes->{{3.865069295199978*^9, 3.8650693690459957`*^9}, {
    3.86506940189334*^9, 3.865069403637473*^9}, {3.8650712095748253`*^9, 
    3.865071210783763*^9}, {3.8703512002785172`*^9, 3.870351230510825*^9}, {
    3.870351284979435*^9, 3.8703513157300725`*^9}, {3.8703516294246645`*^9, 
    3.8703516803583717`*^9}, {3.8703522322236757`*^9, 3.870352233368455*^9}, {
    3.8703524537952995`*^9, 3.8703524591345406`*^9}, {3.870352567299182*^9, 
    3.870352569191092*^9}, {3.870352712759887*^9, 3.870352721167833*^9}, {
    3.87035682146756*^9, 3.8703568782061076`*^9}, {3.8703595620062976`*^9, 
    3.8703595924854717`*^9}, {3.870360753237322*^9, 3.8703607873140955`*^9}, {
    3.870783539528904*^9, 3.870783551673174*^9}, {3.8707917074833803`*^9, 
    3.870791751376272*^9}, {3.871023728149126*^9, 3.8710237460709095`*^9}, {
    3.8710855469068375`*^9, 3.871085599071163*^9}, {3.871381331182164*^9, 
    3.871381337419655*^9}, {3.8713813704248466`*^9, 3.8713814156733494`*^9}, {
    3.8713814760639133`*^9, 3.871381476377946*^9}, {3.8713817492621145`*^9, 
    3.8713817544665165`*^9}, {3.8713817982502728`*^9, 3.871381828653178*^9}, {
    3.87139225163932*^9, 3.8713922845512576`*^9}, {3.8715670869819584`*^9, 
    3.8715670941360035`*^9}, 3.8720014992192082`*^9, {3.872133283755731*^9, 
    3.872133284656895*^9}, {3.8721333235792365`*^9, 3.8721333291866846`*^9}, {
    3.872133495452324*^9, 3.872133510305052*^9}, {3.8721335657067814`*^9, 
    3.872133566064863*^9}, {3.872133615625475*^9, 3.8721336507448206`*^9}, {
    3.872133759536532*^9, 3.8721337597205887`*^9}, {3.8721337920586376`*^9, 
    3.872134055679658*^9}, {3.8721341108189335`*^9, 3.872134130329365*^9}, 
    3.872134768858025*^9, {3.8721348139854703`*^9, 3.8721348142802286`*^9}, {
    3.8721348721225834`*^9, 3.872134915074576*^9}, 3.8721361642075777`*^9, 
    3.8721362751412735`*^9, {3.8721364058177156`*^9, 3.872136436936943*^9}, {
    3.8721366432807937`*^9, 3.8721366649697866`*^9}, {3.872136712622511*^9, 
    3.872136747537403*^9}, {3.872136786836644*^9, 3.872137051802198*^9}, {
    3.872137161163189*^9, 3.8721371631289616`*^9}, 3.8721371941813745`*^9, {
    3.872137256316408*^9, 3.8721372942563057`*^9}, {3.8721373555564585`*^9, 
    3.8721373579647913`*^9}, {3.8721374385467596`*^9, 3.872137456544366*^9}},
  ExpressionUUID->"b33bae7d-56c6-4626-8cf7-dd11888534c9"],
 "\n\n",
 StyleBox["The user can then enter the second input, namely a 10d solution, \
in order to analyse its stability. The solution is entered as a replacement \
list (see example below) with the name ",
  FontFamily->"Lucida Sans Unicode"],
 StyleBox["sol",
  FontFamily->"Lucida Sans Unicode",
  FontWeight->"Bold"],
 StyleBox[". \nOnce the solution is entered, run the following command:",
  FontFamily->"Lucida Sans Unicode"],
 "\n\n",
 Cell[BoxData[{
  RowBox[{
   StyleBox["AnalyseSol", "Input"], 
   StyleBox[" ", "Input"], 
   StyleBox[
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
      "performs", " ", "a", " ", "detailed", " ", "analysis", " ", "of", " ", 
       "the", " ", "mass", " ", "spectrum"}], ",", " ", 
      RowBox[{
      "providing", " ", "an", " ", "automated", " ", "output", " ", "for", 
       " ", "a", " ", "specific", " ", "solution"}], ",", " ", 
      RowBox[{
      "made", " ", "of", " ", "several", " ", "relevant", " ", "quantities", 
       " ", "characterising", " ", "its", " ", "stability"}]}], " ", "*)"}], 
    "Input"], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
  RowBox[{
   StyleBox["Optional", "Text"], 
   StyleBox[" ", "Text"], 
   StyleBox["commands", "Text"], 
   StyleBox[" ", "Text"], 
   RowBox[{
    StyleBox["(", "Text"], 
    RowBox[{
     StyleBox["requiring", "Text"], 
     StyleBox[" ", "Text"], 
     StyleBox["to", "Text"], 
     StyleBox[" ", "Text"], 
     StyleBox["evaluate", "Text"], 
     StyleBox[" ", "Text"], 
     StyleBox["RunModel", "Input"], 
     StyleBox[" ", "Text"], 
     StyleBox["and", "Text"], 
     StyleBox[" ", "Text"], 
     StyleBox["AnalyseSol", "Input"], 
     StyleBox[" ", "Text"], 
     StyleBox["first", "Text"]}], 
    StyleBox[")", "Text"]}], 
   StyleBox[" ", "Text"], 
   StyleBox[
    RowBox[{"include", ":"}], "Text"]}]}], "Text",
  Evaluatable->False,
  CellChangeTimes->{{3.865069295199978*^9, 3.8650693690459957`*^9}, {
    3.86506940189334*^9, 3.865069403637473*^9}, {3.8650712095748253`*^9, 
    3.865071210783763*^9}, {3.8703512002785172`*^9, 3.870351230510825*^9}, {
    3.870351284979435*^9, 3.8703513157300725`*^9}, {3.8703516294246645`*^9, 
    3.8703516803583717`*^9}, {3.8703522322236757`*^9, 3.870352233368455*^9}, {
    3.8703524537952995`*^9, 3.8703524591345406`*^9}, {3.870352567299182*^9, 
    3.870352569191092*^9}, {3.870352712759887*^9, 3.870352721167833*^9}, {
    3.87035682146756*^9, 3.8703568782061076`*^9}, {3.8703595620062976`*^9, 
    3.8703595924854717`*^9}, {3.870360753237322*^9, 3.8703607873140955`*^9}, {
    3.870783539528904*^9, 3.870783551673174*^9}, {3.8707917074833803`*^9, 
    3.870791751376272*^9}, {3.871023728149126*^9, 3.8710237460709095`*^9}, {
    3.8710855469068375`*^9, 3.871085599071163*^9}, {3.871381331182164*^9, 
    3.871381337419655*^9}, {3.8713813704248466`*^9, 3.8713814156733494`*^9}, {
    3.8713814760639133`*^9, 3.871381476377946*^9}, {3.8713817492621145`*^9, 
    3.8713817544665165`*^9}, {3.8713817982502728`*^9, 3.871381828653178*^9}, {
    3.87139225163932*^9, 3.8713922845512576`*^9}, {3.8715670869819584`*^9, 
    3.8715670941360035`*^9}, 3.8720014992192082`*^9, {3.872133283755731*^9, 
    3.872133284656895*^9}, {3.8721333235792365`*^9, 3.8721333291866846`*^9}, {
    3.872133495452324*^9, 3.872133510305052*^9}, {3.8721335657067814`*^9, 
    3.872133566064863*^9}, {3.872133615625475*^9, 3.8721336507448206`*^9}, {
    3.872133759536532*^9, 3.8721337597205887`*^9}, {3.8721337920586376`*^9, 
    3.872134055679658*^9}, {3.8721341108189335`*^9, 3.872134130329365*^9}, 
    3.872134768858025*^9, {3.8721348139854703`*^9, 3.8721348142802286`*^9}, {
    3.8721348721225834`*^9, 3.872134915074576*^9}, 3.8721361642075777`*^9, 
    3.8721362751412735`*^9, {3.8721364058177156`*^9, 3.872136436936943*^9}, {
    3.8721366432807937`*^9, 3.8721366649697866`*^9}, {3.872136712622511*^9, 
    3.872136747537403*^9}, {3.872136786836644*^9, 3.872137051802198*^9}, {
    3.872137161163189*^9, 3.8721371631289616`*^9}, 3.8721371941813745`*^9, {
    3.872137256316408*^9, 3.8721372942563057`*^9}, {3.8721373555564585`*^9, 
    3.8721373595457315`*^9}, {3.872137543769577*^9, 3.8721375451524043`*^9}, {
    3.8721378652013087`*^9, 3.8721378665284443`*^9}},ExpressionUUID->
  "67485cde-f5a1-4d04-89be-a32e7808aa01"],
 "\n\n",
 Cell[BoxData[{
  StyleBox[
   RowBox[{"massMatrix", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
      "returns", " ", "the", " ", "mass", " ", "matrix", " ", "evaluated", 
       " ", "at", " ", "the", " ", "extremum"}], ",", " ", 
      RowBox[{"in", " ", "the", " ", "canonical", " ", "basis"}], ",", " ", 
      RowBox[{
      "for", " ", "a", " ", "specific", " ", "solution", " ", 
       "\"\<sol\>\""}]}], " ", "*)"}]}], "Input"], "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"massesSq", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
      "returns", " ", "the", " ", "masses", " ", "squared", " ", "at", " ", 
       "the", " ", "extremum"}], ",", " ", 
      RowBox[{
      "for", " ", "a", " ", "specific", " ", "solution", " ", 
       "\"\<sol\>\""}]}], " ", "*)"}]}], "Input"], "\[IndentingNewLine]", 
  RowBox[{
   StyleBox["eigenVec", "Input"], 
   StyleBox[" ", "Input"], 
   StyleBox[
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
      "returns", " ", "the", " ", "eigenvectors", " ", "of", " ", 
       "massMatrix"}], ",", " ", 
      RowBox[{
       RowBox[{"expressed", " ", "in", " ", "the", " ", "non"}], "-", 
       RowBox[{"canonical", " ", "basis", " ", 
        RowBox[{"(", 
         RowBox[{
         "with", " ", "the", " ", "fields", " ", "standing", " ", "for", " ", 
          "their", " ", "partial", " ", "derivatives"}], ")"}]}]}], ",", " ", 
      RowBox[{
       RowBox[{"for", " ", "a", " ", "specific", " ", "solution", " ", 
        RowBox[{"\"\<sol\>\"", ".", " ", 
         RowBox[{"eigenVec", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], " ", "is", " ", "the", " ", 
        "eigenvector", " ", "corresponding", " ", "to", " ", "the", " ", 
        "i"}], "-", 
       RowBox[{"th", " ", "mass", " ", "squared"}]}], ",", " ", 
      RowBox[{"massesSq", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], " ", "*)"}], 
    "Input"]}], "\[IndentingNewLine]", 
  RowBox[{
   StyleBox["etaV", "Input"], 
   StyleBox[" ", "Input"], 
   StyleBox[
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"returns", " ", "the", " ", "slow"}], "-", 
      RowBox[{"roll", " ", "parameter", " ", 
       SubscriptBox["\[Eta]", "V"], " ", "for", " ", "a", " ", "specific", 
       " ", "solution", " ", "\"\<sol\>\""}]}], " ", "*)"}], 
    "Input"]}], "\[IndentingNewLine]", 
  RowBox[{
   StyleBox["gradV", "Input"], 
   StyleBox[" ", "Input"], 
   StyleBox[
    RowBox[{"(*", " ", 
     RowBox[{
     "returns", " ", "the", " ", "gradient", " ", "of", " ", "the", " ", 
      "potential", " ", "at", " ", "the", " ", "extremum", " ", "for", " ", 
      "a", " ", "specific", " ", "solution", " ", "\"\<sol\>\""}], " ", 
     "*)"}], "Input"], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
  RowBox[{
   StyleBox[
    RowBox[{
     RowBox[{
     "The", " ", "user", " ", "can", " ", "finally", " ", "compute", " ", 
      "the", " ", "kinetic", " ", "terms"}], ",", " ", 
     RowBox[{"the", " ", "potential"}], ",", " ", 
     RowBox[{"the", " ", "parameters", " ", 
      SubscriptBox["\[Epsilon]", "V"], " ", "and", " ", 
      SubscriptBox["\[Eta]", "V"], " ", "at", " ", "a", " ", "generic", " ", 
      "point", " ", "in", " ", "field", " ", "space", " ", "using", " ", 
      "the", " ", "command", " ", 
      RowBox[{"below", ".", " ", "Before"}], " ", "running", " ", "this", " ",
       "command", " ", "the", " ", "user", " ", "must", " ", "enter", " ", 
      "the", " ", "value", " ", "of", " ", "the", " ", "fields", " ", "into", 
      " ", "a", " ", "list", " ", "called", " ", "\"\<fldspt\>\"", " ", "and",
       " ", "the", " ", "values", " ", "of", " ", "the"}]}],
    FontFamily->"Lucida Sans Unicode"], 
   StyleBox[" ",
    FontFamily->"Lucida Sans Unicode"]}], "\[IndentingNewLine]", 
  RowBox[{
   StyleBox[
    RowBox[{"fluxes", 
     RowBox[{"(", 
      RowBox[{"for", " ", "instance", " ", "picking", 
       StyleBox[" ", "Text"], 
       StyleBox["those", "Text"], 
       StyleBox[" ", "Text"], 
       StyleBox["of", "Text"], 
       StyleBox[" ", "Text"], 
       StyleBox["a", "Text"], 
       StyleBox[" ", "Text"], 
       StyleBox["solution", "Text"]}], 
      StyleBox[")", "Text"]}], 
     StyleBox[" ", "Text"], 
     StyleBox["into", "Text"], 
     StyleBox[" ", "Text"], 
     StyleBox["a", "Text"], 
     StyleBox[" ", "Text"], 
     StyleBox["list", "Text"], 
     StyleBox[" ", "Text"], 
     StyleBox["called", "Text"], 
     StyleBox[" ", "Text"], 
     "\!\(\*StyleBox[\"\\\"\", \"Text\"]\)\!\(\*StyleBox[\"fluxpt\", \
\"Text\"]\)\!\(\*StyleBox[\"\\\"\", \"Text\"]\)", 
     StyleBox[" ", "Text"], 
     RowBox[{
      StyleBox["(", "Text"], 
      RowBox[{
       StyleBox["see", "Text"], 
       StyleBox[" ", "Text"], 
       StyleBox["examples", "Text"], 
       StyleBox[" ", "Text"], 
       StyleBox["below", "Text"]}], 
      StyleBox[")", "Text"]}]}],
    FontFamily->"Lucida Sans Unicode"], 
   StyleBox["\[IndentingNewLine]", "Input"]}], "\[IndentingNewLine]", 
  RowBox[{
   StyleBox["AnalysePointGen", "Input"], 
   StyleBox["  ", "Input"], 
   StyleBox[
    RowBox[{
     StyleBox["(*",
      FontColor->RGBColor[
       0.5019607843137255, 0.5019607843137255, 0.5019607843137255]], 
     StyleBox[" ",
      FontColor->RGBColor[
       0.5019607843137255, 0.5019607843137255, 0.5019607843137255]], 
     RowBox[{
      StyleBox[
       StyleBox[
        RowBox[{
        "returns", " ", "the", " ", "value", " ", "of", " ", "the", " ", 
         "\[IndentingNewLine]", "potential"}], "Input"],
       FontColor->GrayLevel[1]], 
      StyleBox[
       StyleBox[",", "Input"],
       FontColor->GrayLevel[1]], 
      StyleBox[
       StyleBox[
        StyleBox[" ", "Input"], "Input",
        FontColor->GrayLevel[1]],
       FontColor->GrayLevel[1]], 
      StyleBox[
       RowBox[{
        RowBox[{
         StyleBox[
          StyleBox["the", "Input"],
          FontColor->GrayLevel[1]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          StyleBox[
           RowBox[{
            StyleBox[
             StyleBox["g", "Input"],
             FontColor->GrayLevel[1]], 
            StyleBox[
             StyleBox[
              StyleBox["radien", "Input",
               
               FontColor->RGBColor[
                0.7529411764705882, 0.7529411764705882, 0.7529411764705882]], 
              "Input",
              
              FontColor->RGBColor[
               0.7529411764705882, 0.7529411764705882, 0.7529411764705882]],
             
             FontColor->RGBColor[
              0.7529411764705882, 0.7529411764705882, 0.7529411764705882]], 
            StyleBox[
             StyleBox[
              StyleBox["t", "Input"], "Input",
              FontColor->GrayLevel[1]],
             FontColor->GrayLevel[1]]}], "Input"],
          FontColor->GrayLevel[1]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          StyleBox[
           RowBox[{
            StyleBox[
             StyleBox[
              StyleBox["(", "Input",
               FontColor->GrayLevel[1]], "Input",
              FontColor->GrayLevel[1]],
             
             FontColor->RGBColor[
              0.7529411764705882, 0.7529411764705882, 0.7529411764705882]], 
            RowBox[{
             StyleBox[
              StyleBox["ordered", "Input",
               
               FontColor->RGBColor[
                0.7529411764705882, 0.7529411764705882, 0.7529411764705882]],
              FontColor->GrayLevel[1]], " ", 
             RowBox[{"a", 
              StyleBox[
               StyleBox["s", "Input"],
               FontColor->GrayLevel[1]]}], 
             StyleBox[" ",
              FontColor->GrayLevel[1]], 
             RowBox[{"t", 
              StyleBox[
               StyleBox[
                StyleBox["he", "Input"], "Input",
                FontColor->GrayLevel[1]],
               FontColor->GrayLevel[1]]}], 
             StyleBox[" ",
              FontColor->GrayLevel[1]], 
             RowBox[{"l", 
              StyleBox[
               StyleBox[
                StyleBox["is", "Input"], "Input",
                FontColor->GrayLevel[1]],
               FontColor->GrayLevel[1]], 
              StyleBox[
               StyleBox["t", "Input"],
               FontColor->GrayLevel[1]]}], 
             StyleBox[" ",
              FontColor->GrayLevel[1]], 
             RowBox[{"o", 
              StyleBox[
               StyleBox["f", "Input"],
               FontColor->GrayLevel[1]]}], 
             StyleBox[" ",
              FontColor->GrayLevel[1]], 
             RowBox[{"f", 
              StyleBox[
               StyleBox[
                StyleBox["ield", "Input"], "Input",
                FontColor->GrayLevel[1]],
               FontColor->GrayLevel[1]], 
              StyleBox[
               StyleBox["s", "Input"],
               FontColor->GrayLevel[1]]}]}], 
            StyleBox[
             StyleBox[")", "Input"],
             FontColor->GrayLevel[1]]}], "Input"],
          FontColor->GrayLevel[1]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          StyleBox["and", "Input"],
          FontColor->GrayLevel[1]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          StyleBox["the", "Input"],
          FontColor->GrayLevel[1]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          StyleBox["parameters", "Input"],
          FontColor->GrayLevel[1]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          SubscriptBox[
           StyleBox["\[Epsilon]", "Input"], 
           StyleBox["V",
            
            FontColor->RGBColor[
             0.7529411764705882, 0.7529411764705882, 0.7529411764705882]]],
          FontColor->GrayLevel[1]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          StyleBox[
           RowBox[{
            StyleBox[
             StyleBox["a", "Input"],
             FontColor->GrayLevel[1]], 
            StyleBox[
             StyleBox[
              StyleBox["n", "Input"], "Input",
              FontColor->GrayLevel[1]],
             FontColor->GrayLevel[1]], "d"}]],
          
          FontColor->RGBColor[
           0.7529411764705882, 0.7529411764705882, 0.7529411764705882]], 
         StyleBox[" ",
          
          FontColor->RGBColor[
           0.7529411764705882, 0.7529411764705882, 0.7529411764705882]], 
         StyleBox[
          SubscriptBox["\[Eta]", "V"],
          
          FontColor->RGBColor[
           0.7529411764705882, 0.7529411764705882, 0.7529411764705882]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          StyleBox["for", "Input"],
          FontColor->GrayLevel[1]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          StyleBox["any", "Input"],
          FontColor->GrayLevel[1]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          StyleBox["value", "Input"],
          FontColor->GrayLevel[1]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          StyleBox["of", "Input"],
          FontColor->GrayLevel[1]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          StyleBox["the", "Input"],
          FontColor->GrayLevel[1]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          StyleBox["fields", "Input"],
          FontColor->GrayLevel[1]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          StyleBox["and", "Input"],
          FontColor->GrayLevel[1]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          StyleBox["fluxes", "Input"],
          FontColor->GrayLevel[1]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox["chosen",
          
          FontColor->RGBColor[
           0.7529411764705882, 0.7529411764705882, 0.7529411764705882]], 
         StyleBox[" ",
          
          FontColor->RGBColor[
           0.7529411764705882, 0.7529411764705882, 0.7529411764705882]], 
         StyleBox["by",
          
          FontColor->RGBColor[
           0.7529411764705882, 0.7529411764705882, 0.7529411764705882]], 
         StyleBox[" ",
          FontColor->GrayLevel[1]], 
         StyleBox[
          StyleBox["the", "Input"],
          FontColor->GrayLevel[1]]}], 
        StyleBox[
         StyleBox[" ", "Input"],
         FontColor->GrayLevel[1]], 
        StyleBox[
         StyleBox["\[IndentingNewLine]", "Input"],
         FontColor->GrayLevel[1]], 
        StyleBox["user",
         FontColor->RGBColor[
          0.7529411764705882, 0.7529411764705882, 0.7529411764705882]]}],
       FontColor->RGBColor[
        0.5019607843137255, 0.5019607843137255, 0.5019607843137255]]}], 
     StyleBox[" ",
      FontColor->RGBColor[
       0.7529411764705882, 0.7529411764705882, 0.7529411764705882]], 
     StyleBox["*)",
      FontColor->RGBColor[
       0.7529411764705882, 0.7529411764705882, 0.7529411764705882]]}], 
    "Input"], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    StyleBox["Optional", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox["commands", "Text"], 
    StyleBox[" ", "Text"], 
    RowBox[{
     StyleBox["(", "Text"], 
     RowBox[{
      StyleBox["requiring", "Text"], 
      StyleBox[" ", "Text"], 
      StyleBox["to", "Text"], 
      StyleBox[" ", "Text"], 
      StyleBox["evaluate", "Text"], 
      StyleBox[" ", "Text"], 
      StyleBox["RunModel", "Input"], 
      StyleBox[" ", "Text"], 
      StyleBox["and", "Text"], 
      StyleBox[" ", "Text"], 
      StyleBox["AnalysePointGen", "Input"], 
      StyleBox[" ", "Text"], 
      StyleBox["first", "Text"]}], 
     StyleBox[")", "Text"]}], 
    StyleBox[" ", "Text"], 
    RowBox[{
     StyleBox["include", "Text"], 
     StyleBox[":", "Text"], 
     StyleBox["\[IndentingNewLine]", "Text"], "\n", 
     StyleBox["KineticGen", "Input"]}]}], 
   StyleBox[
    RowBox[{"(*", " ", 
     RowBox[{
     "returns", " ", "the", " ", "kinetic", " ", "terms", " ", "as", " ", "a",
       " ", "function", " ", "of", " ", "the", " ", "scalar", " ", "fields"}],
      " ", "*)"}], "Input"]}], "\[IndentingNewLine]"}], "Text",
  Evaluatable->False,
  CellChangeTimes->{{3.865069295199978*^9, 3.8650693690459957`*^9}, {
    3.86506940189334*^9, 3.865069403637473*^9}, {3.8650712095748253`*^9, 
    3.865071210783763*^9}, {3.8703512002785172`*^9, 3.870351230510825*^9}, {
    3.870351284979435*^9, 3.8703513157300725`*^9}, {3.8703516294246645`*^9, 
    3.8703516803583717`*^9}, {3.8703522322236757`*^9, 3.870352233368455*^9}, {
    3.8703524537952995`*^9, 3.8703524591345406`*^9}, {3.870352567299182*^9, 
    3.870352569191092*^9}, {3.870352712759887*^9, 3.870352721167833*^9}, {
    3.87035682146756*^9, 3.8703568782061076`*^9}, {3.8703595620062976`*^9, 
    3.8703595924854717`*^9}, {3.870360753237322*^9, 3.8703607873140955`*^9}, {
    3.870783539528904*^9, 3.870783551673174*^9}, {3.8707917074833803`*^9, 
    3.870791751376272*^9}, {3.871023728149126*^9, 3.8710237460709095`*^9}, {
    3.8710855469068375`*^9, 3.871085599071163*^9}, {3.871381331182164*^9, 
    3.871381337419655*^9}, {3.8713813704248466`*^9, 3.8713814156733494`*^9}, {
    3.8713814760639133`*^9, 3.871381476377946*^9}, {3.8713817492621145`*^9, 
    3.8713817544665165`*^9}, {3.8713817982502728`*^9, 3.871381828653178*^9}, {
    3.87139225163932*^9, 3.8713922845512576`*^9}, {3.8715670869819584`*^9, 
    3.8715670941360035`*^9}, 3.8720014992192082`*^9, {3.872133283755731*^9, 
    3.872133284656895*^9}, {3.8721333235792365`*^9, 3.8721333291866846`*^9}, {
    3.872133495452324*^9, 3.872133510305052*^9}, {3.8721335657067814`*^9, 
    3.872133566064863*^9}, {3.872133615625475*^9, 3.8721336507448206`*^9}, {
    3.872133759536532*^9, 3.8721337597205887`*^9}, {3.8721337920586376`*^9, 
    3.872134055679658*^9}, {3.8721341108189335`*^9, 3.872134130329365*^9}, 
    3.872134768858025*^9, {3.8721348139854703`*^9, 3.8721348142802286`*^9}, {
    3.8721348721225834`*^9, 3.872134915074576*^9}, 3.8721361642075777`*^9, 
    3.8721362751412735`*^9, {3.8721364058177156`*^9, 3.872136436936943*^9}, {
    3.8721366432807937`*^9, 3.8721366649697866`*^9}, {3.872136712622511*^9, 
    3.872136747537403*^9}, {3.872136786836644*^9, 3.872137051802198*^9}, {
    3.872137161163189*^9, 3.8721371631289616`*^9}, 3.8721371941813745`*^9, {
    3.872137256316408*^9, 3.8721372942563057`*^9}, {3.8721373555564585`*^9, 
    3.8721373595457315`*^9}, {3.8721374670988426`*^9, 3.872137484793784*^9}, {
    3.872162727323675*^9, 3.872162742993519*^9}, {3.8721627737793903`*^9, 
    3.8721627740178843`*^9}, {3.87216284981828*^9, 3.8721628536743307`*^9}, {
    3.8721628970586276`*^9, 3.872163001209564*^9}, {3.8721630916994247`*^9, 
    3.87216309500956*^9}, {3.872320677096053*^9, 3.8723207025285635`*^9}, {
    3.872320771098699*^9, 3.8723207847316275`*^9}},
  TextJustification->1.,ExpressionUUID->"fc413a6a-87b6-4ed5-80ab-986691f3ad83"]
}], "Text",
 CellChangeTimes->{{3.8723160768717356`*^9, 3.8723162422429*^9}, {
   3.872316341420273*^9, 3.8723164500876484`*^9}, {3.872316514065894*^9, 
   3.872316525323991*^9}, {3.872316556801633*^9, 3.872316667686906*^9}, {
   3.8723166982491117`*^9, 3.872316844135846*^9}, {3.872316912074004*^9, 
   3.872317031853555*^9}, {3.8723171362336383`*^9, 3.8723171653570213`*^9}, {
   3.8723172072373486`*^9, 3.872317323293891*^9}, {3.8723173928261433`*^9, 
   3.8723174134500327`*^9}, {3.8723176507329054`*^9, 3.87231779823857*^9}, {
   3.8723178756243696`*^9, 3.872317919898691*^9}, {3.87231802709282*^9, 
   3.8723185343432307`*^9}, {3.872318578374402*^9, 3.872318578550129*^9}, {
   3.872318707103546*^9, 3.872318822539781*^9}, 3.8723192851541395`*^9, {
   3.872319361181428*^9, 3.872319374103861*^9}, {3.872319494157157*^9, 
   3.872319498491714*^9}, {3.872319691021242*^9, 3.872319713176651*^9}, 
   3.8723197473171906`*^9, {3.8723199362382154`*^9, 3.872319951325157*^9}, {
   3.8723199904772315`*^9, 3.8723200086326284`*^9}, {3.8723200426860332`*^9, 
   3.8723200558989005`*^9}, {3.8723201063758936`*^9, 3.87232014013225*^9}, {
   3.872320598318852*^9, 3.872320642043852*^9}, {3.8723208077966194`*^9, 
   3.872320814635147*^9}, {3.8723213932733617`*^9, 3.8723214180895324`*^9}, {
   3.8723214573245745`*^9, 3.8723215002229424`*^9}, {3.8723215434601955`*^9, 
   3.87232158385056*^9}, 3.872321614938072*^9, {3.8723216540730104`*^9, 
   3.872321742049958*^9}, {3.8723217721661844`*^9, 3.872321852216776*^9}, {
   3.872324199840761*^9, 3.8723242006341863`*^9}, {3.872325254331627*^9, 
   3.872325255270112*^9}, {3.872327838559953*^9, 3.872327854223095*^9}, {
   3.8733664880215583`*^9, 3.873366493587018*^9}, {3.873463193186308*^9, 
   3.873463285940504*^9}, {3.8734633223033895`*^9, 3.8734633262054615`*^9}, {
   3.8734654970578794`*^9, 3.8734654970578794`*^9}, {3.8734655396112204`*^9, 
   3.873465546489642*^9}, {3.8734936484941654`*^9, 3.8734937368601885`*^9}, {
   3.8738843033746276`*^9, 3.8738843510561256`*^9}, {3.873884486849035*^9, 
   3.873884514009965*^9}, {3.8738847279305596`*^9, 3.8738847620883565`*^9}, {
   3.873885455835286*^9, 3.8738854565915823`*^9}, {3.8739891723868585`*^9, 
   3.873989189523117*^9}, {3.8739892685519543`*^9, 3.87398927297106*^9}, {
   3.873989356686526*^9, 3.873989497643146*^9}, {3.8739895383055964`*^9, 
   3.8739895423111515`*^9}, {3.873989574363429*^9, 3.873989577309967*^9}, {
   3.8739896329670534`*^9, 3.8739896942004056`*^9}, {3.8739897961283693`*^9, 
   3.8739898118725505`*^9}, {3.873989879524851*^9, 3.873989952533596*^9}, {
   3.87398999526362*^9, 3.8739903059188447`*^9}, {3.8739910512388887`*^9, 
   3.8739911503215938`*^9}, {3.873991186129947*^9, 3.873991311985945*^9}, {
   3.87399141903798*^9, 3.87399141903798*^9}, {3.8739919713217926`*^9, 
   3.873991981303684*^9}, {3.8740553679082117`*^9, 3.8740555595730085`*^9}, 
   3.8741194155670385`*^9, 3.8741195668465643`*^9, 3.8741198168756537`*^9, {
   3.8741198715340414`*^9, 3.8741198715392637`*^9}, {3.8741201667571807`*^9, 
   3.874120168242481*^9}, {3.8741203248570642`*^9, 3.8741203659817977`*^9}, {
   3.8741204279523664`*^9, 3.8741204588232794`*^9}, {3.8741205226650734`*^9, 
   3.8741205479426026`*^9}, {3.874120598284454*^9, 3.8741206096251154`*^9}, {
   3.874120640358649*^9, 3.8741206648440228`*^9}, {3.8741207498240795`*^9, 
   3.8741207673112183`*^9}, {3.8741209907841496`*^9, 3.874121004692836*^9}, {
   3.874121072500506*^9, 3.874121188811452*^9}, {3.8741213629229407`*^9, 
   3.8741213685267954`*^9}, {3.8741216972867765`*^9, 
   3.8741216972867765`*^9}, {3.8741217527465706`*^9, 
   3.8741217527465706`*^9}, {3.876980909522226*^9, 
   3.876980911750439*^9}},ExpressionUUID->"4b586032-2d36-48af-ba2c-\
bdbe119fe4d1"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Code cell.",
 FontColor->RGBColor[1, 0, 0]]], "Subsection",
 CellChangeTimes->{{3.8650684965190363`*^9, 3.865068506237226*^9}, {
   3.8650687868732786`*^9, 3.8650687904609165`*^9}, {3.8650688278203897`*^9, 
   3.8650688547164335`*^9}, {3.870351874680232*^9, 3.870351879911416*^9}, {
   3.8703542394259243`*^9, 3.8703542564396043`*^9}, {3.870354569976328*^9, 
   3.8703545732974167`*^9}, {3.8713738039760513`*^9, 3.8713738155265164`*^9}, 
   3.8713811947661767`*^9, 3.871381983255104*^9, {3.871392118222345*^9, 
   3.871392141038333*^9}, 3.8713998901773787`*^9, {3.8723178134398384`*^9, 
   3.8723178333392715`*^9}, {3.8723208225187807`*^9, 
   3.8723208246744156`*^9}},ExpressionUUID->"f0cdc903-ea63-4bba-823e-\
8cedb7ecb3d6"],

Cell[CellGroupData[{

Cell["  scalarEDCcode", "Subsubsection",
 ShowGroupOpener->True,
 CellChangeTimes->{{3.431405397676451*^9, 3.4314053991124516`*^9}, {
   3.8490051822707243`*^9, 3.849005200618052*^9}, 3.865068053868066*^9, 
   3.8650685326284504`*^9, {3.8667108907251396`*^9, 3.8667108921620474`*^9}, {
   3.8667964462707405`*^9, 3.866796447208378*^9}, {3.8674591816095505`*^9, 
   3.8674591843280325`*^9}},
 FontFamily->"Helvetica",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0, 0, 1],ExpressionUUID->"5c77eed7-4b58-430d-af6d-f7f90abbf885"],

Cell["\tversion 3.6.0 - May 2007 ", "Text",
 FontSize->14,
 FontColor->RGBColor[
  0, 0, 1],ExpressionUUID->"412333a0-a8b0-4fe1-b136-c4768ea0d966"],

Cell["\<\
\tTo start a new set of calculations, just re-evaluate this notebook without \
first quitting the kernel. All symbols defined previously and all In/Out \
lines will be cleared, though memory used will not be recovered. \
\>", "Text",
 ShowGroupOpener->True,
 FontSize->16,
 FontColor->RGBColor[
  0, 0, 1],ExpressionUUID->"4d83b82e-97d1-4b4a-bc5f-14a59d007790"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}], ",", 
    RowBox[{"Remove", "::", "\"\<rmnsm\>\""}], ",", 
    RowBox[{"UpSet", "::", "\"\<write\>\""}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"51e42223-a626-4824-bc61-682e7822e973"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Unprotect", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Unprotect", "[", 
   RowBox[{"In", ",", "Out"}], "]"}], ";", 
  RowBox[{"Clear", "[", 
   RowBox[{"In", ",", "Out"}], "]"}], ";", 
  RowBox[{"Protect", "[", 
   RowBox[{"In", ",", "Out"}], "]"}], ";", 
  RowBox[{"$Line", "=", "0"}], ";", 
  RowBox[{"$RecursionLimit", "=", "256"}], ";", 
  RowBox[{"$IterationLimit", "=", "4096"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8703546319635954`*^9, 3.8703546611679325`*^9}, {
   3.8703552225499663`*^9, 3.8703552243469477`*^9}, 3.8703564450551796`*^9, {
   3.8713727906124997`*^9, 3.8713727926893425`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"536e3276-0495-4d49-870e-6b010140bd36"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Forms", "[", "i_", "]"}], ":=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"AllScalForms", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"AllDifForms", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"AllSymbols", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"FormVars", "=", 
   RowBox[{"{", 
    RowBox[{"_Wedge", ",", "_d"}], "}"}]}], ";", 
  RowBox[{"HeadList", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"ScalHeadList", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"nodHeads", "=", 
   RowBox[{"{", 
    RowBox[{
    "Bar", ",", "Pattern", ",", "Condition", ",", "RuleDelayed", ",", 
     "SeriesData"}], "}"}]}], ";", 
  RowBox[{"$EDCversion", "=", "360"}], ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"6773444f-3dc6-47c9-ac39-9d7048922a4f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zeroQ", "[", "0", "]"}], "=", "True"}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_List", "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{"zeroQ", "/@", 
      RowBox[{"Union", "[", 
       RowBox[{"Flatten", "[", "x", "]"}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "===", 
      RowBox[{"{", "}"}]}], ",", "True", ",", "False"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_", "]"}], ":=", "False"}], ";"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"fa721540-d2da-4b04-9353-5646ee31c7cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"Bar", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"Bar", "[", "x_", "]"}], "]"}], "=", "x"}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"Complex", "[", 
     RowBox[{"u_", ",", "v_"}], "]"}], "]"}], ":=", 
   RowBox[{"Complex", "[", 
    RowBox[{"u", ",", 
     RowBox[{"-", "v"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{
    "x_Plus", "|", "x_Times", "|", "x_Wedge", "|", "x_Power", "|", "x_Rule", 
     "|", "x_Equal"}], "]"}], ":=", 
   RowBox[{"Bar", "/@", "x"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"First", "[", "x", "]"}], "->", 
       RowBox[{"Bar", "[", 
        RowBox[{"First", "[", "x", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "->", 
       RowBox[{"Bar", "[", 
        RowBox[{"x", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "->", 
       RowBox[{"Bar", "/@", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}]}], "}"}]}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"DirectedInfinity", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"DirectedInfinity", "[", 
    RowBox[{"Bar", "[", "x", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"d", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"d", "[", 
    RowBox[{"Bar", "[", "x", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Derivative", "[", "x__", "]"}], "[", "y_", "]"}], "[", "z__", 
     "]"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Union", "[", 
       RowBox[{"Bar", "[", 
        RowBox[{"{", "z", "}"}], "]"}], "]"}], "===", 
      RowBox[{"Union", "[", 
       RowBox[{"{", "z", "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"Sequence", "@@", 
         RowBox[{
          RowBox[{"Permutations", "[", 
           RowBox[{"{", "x", "}"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Position", "[", 
             RowBox[{
              RowBox[{"Permutations", "[", 
               RowBox[{"{", "z", "}"}], "]"}], ",", 
              RowBox[{"Bar", "[", 
               RowBox[{"{", "z", "}"}], "]"}]}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}]}], "]"}], 
       "[", 
       RowBox[{"Bar", "[", "y", "]"}], "]"}], "[", "z", "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", "x", "]"}], "[", 
       RowBox[{"Bar", "[", "y", "]"}], "]"}], "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Bar", "[", 
        RowBox[{"{", "z", "}"}], "]"}]}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", "x_", "]"}], ":=", 
   RowBox[{"x", "/;", 
    RowBox[{"NumericQ", "[", "x", "]"}]}]}], ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"2970d513-b1be-49b0-852a-d0ac8ad6b66b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", "x_Plus", "]"}], ":=", 
   RowBox[{"FormDegree", "[", 
    RowBox[{"First", "[", "x", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"FormDegree", "[", "x_Times", "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"FormDegree", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", "x_Wedge", "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"FormDegree", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", 
    RowBox[{"d", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FormDegree", "[", 
     RowBox[{"d", "[", "x", "]"}], "]"}], "=", 
    RowBox[{"1", "+", 
     RowBox[{"FormDegree", "[", "x", "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", "x_List", "]"}], ":=", 
   RowBox[{"FormDegree", "[", 
    RowBox[{"First", "[", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"Union", "[", 
        RowBox[{"Flatten", "[", "x", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"zeroQ", "[", "#", "]"}]}], "&"}]}], "]"}], "]"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", 
    RowBox[{"Bar", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FormDegree", "[", 
     RowBox[{"Bar", "[", "x", "]"}], "]"}], "=", 
    RowBox[{"FormDegree", "[", "x", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"FormDegree", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "===", 
      RowBox[{"{", "}"}]}], ",", "0", ",", 
     RowBox[{"FormDegree", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", "x_", "]"}], ":=", "0"}], ";"}]}], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"5513260d-b315-4ff3-a90d-1e168b7b45c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DeclareForms", "[", "z__", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h", ",", 
       RowBox[{"x", "=", 
        RowBox[{"{", 
         RowBox[{"{", "z", "}"}], "}"}]}], ",", "xi", ",", "rxi", ",", "k", 
       ",", "oldHeads", ",", "newHeads"}], "}"}], ",", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", 
          RowBox[{"x", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "===", "List"}], 
        ",", 
        RowBox[{"x", "=", 
         RowBox[{"First", "[", "x", "]"}]}]}], "]"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"xi", "=", 
          RowBox[{"x", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ";", 
         RowBox[{"rxi", "=", 
          RowBox[{"Rest", "[", "xi", "]"}]}], ";", 
         RowBox[{
          RowBox[{"Forms", "[", 
           RowBox[{"First", "[", "xi", "]"}], "]"}], "=", 
          RowBox[{"Union", "[", 
           RowBox[{
            RowBox[{"Forms", "[", 
             RowBox[{"First", "[", "xi", "]"}], "]"}], ",", "rxi"}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"AllScalForms", "=", 
          RowBox[{"Union", "[", 
           RowBox[{"AllScalForms", ",", "rxi"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"h", "=", 
             RowBox[{"Head", "[", 
              RowBox[{"rxi", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "]"}]}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"h", "===", "Symbol"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"FormDegree", "[", 
                 RowBox[{"rxi", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "]"}], "=", 
                RowBox[{"First", "[", "xi", "]"}]}], ";", 
               RowBox[{
                RowBox[{
                 RowBox[{"BasicScalFormQ", "[", 
                  RowBox[{"rxi", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "]"}], "=", "True"}], 
                ";"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"FormDegree", "[", "_h", "]"}], "=", 
                RowBox[{"First", "[", "xi", "]"}]}], ";", 
               RowBox[{
                RowBox[{"BasicScalFormQ", "[", "_h", "]"}], "=", "True"}], 
               ";"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"Length", "[", "rxi", "]"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "x", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AllDifForms", "=", 
       RowBox[{"Union", "[", "AllScalForms", "]"}]}], ";", 
      RowBox[{"oldHeads", "=", "ScalHeadList"}], ";", 
      RowBox[{"ScalHeadList", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Union", "[", 
          RowBox[{
           RowBox[{"Head", "/@", "AllScalForms"}], ",", "ScalHeadList"}], 
          "]"}], ",", 
         RowBox[{"{", "Symbol", "}"}]}], "]"}]}], ";", 
      RowBox[{"newHeads", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"ScalHeadList", ",", "oldHeads"}], "]"}]}], ";", 
      RowBox[{"AllSymbols", "=", 
       RowBox[{"Union", "[", "AllDifForms", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"HeadList", "=", 
       RowBox[{"Union", "[", 
        RowBox[{"Head", "/@", "AllSymbols"}], "]"}]}], ";", 
      RowBox[{"DifFormSymbols", "=", 
       RowBox[{"Drop", "[", 
        RowBox[{"AllDifForms", ",", 
         RowBox[{"-", 
          RowBox[{"Length", "[", "ScalHeadList", "]"}]}]}], "]"}]}], ";", 
      "\n", 
      RowBox[{"k", "=", 
       RowBox[{"Thread", "[", 
        RowBox[{"Blank", "[", "ScalHeadList", "]"}], "]"}]}], ";", 
      RowBox[{"FormVars", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", 
         RowBox[{"_Wedge", ",", "_d", ",", 
          RowBox[{"Union", "[", 
           RowBox[{"k", ",", 
            RowBox[{"Bar", "[", "k", "]"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"u_", "|", 
            RowBox[{"Bar", "[", "u_", "]"}]}], "/;", 
           RowBox[{"MemberQ", "[", 
            RowBox[{"DifFormSymbols", ",", "u"}], "]"}]}], ",", "_tr"}], 
         "}"}], "]"}]}], ";"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"e74da153-6524-446a-8f77-63e0b4018f57"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NoDif", "[", "z__", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"nodHeads", "=", 
     RowBox[{"Union", "[", 
      RowBox[{"nodHeads", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", "z", "}"}], "]"}]}], "]"}]}], ";"}], ")"}]}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"e76e15c4-90ef-4101-98ea-46267dddc505"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BasicScalFormQ", "[", 
    RowBox[{"Bar", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"BasicScalFormQ", "[", "x", "]"}]}], ";", 
  RowBox[{
   RowBox[{"BasicScalFormQ", "[", "_d", "]"}], "=", "True"}], ";", 
  RowBox[{
   RowBox[{"BasicScalFormQ", "[", "x_", "]"}], ":=", "False"}], 
  ";"}]], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"0f164da0-8648-447d-b3d9-f047dce9e879"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ScalFormQ", "[", "x_Times", "]"}], ":=", 
   RowBox[{"Or", "@@", 
    RowBox[{"ScalFormQ", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"ScalFormQ", "[", 
    RowBox[{"x_Wedge", "|", "x_Plus"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"ScalFormQ", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"ScalFormQ", "[", "x_", "]"}], ":=", 
   RowBox[{"BasicScalFormQ", "[", "x", "]"}]}], ";"}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"9c8b38c7-c668-4b43-8456-20e07674bf4a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"d", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"x_Times", "|", "x_Wedge"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"d", "[", 
      RowBox[{"First", "[", "x", "]"}], "]"}], "\[Wedge]", 
     RowBox[{"Rest", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"FormDegree", "[", 
       RowBox[{"First", "[", "x", "]"}], "]"}]}], "*", 
     RowBox[{
      RowBox[{"First", "[", "x", "]"}], "\[Wedge]", 
      RowBox[{"d", "[", 
       RowBox[{"Rest", "[", "x", "]"}], "]"}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"x_", "?", "NumericQ"}], "|", "x_d"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"Power", "[", 
     RowBox[{"y_", ",", "n_"}], "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"n", " ", 
     RowBox[{"y", "^", 
      RowBox[{"(", 
       RowBox[{"n", "-", "1"}], ")"}]}], " ", 
     RowBox[{"d", "[", "y", "]"}]}], "+", 
    RowBox[{
     RowBox[{"y", "^", "n"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], 
     RowBox[{"d", "[", "n", "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", "x_Plus", "]"}], ":=", 
   RowBox[{"d", "/@", "x"}]}], ";", 
  RowBox[{
   RowBox[{"HoldPattern", "[", 
    RowBox[{"d", "[", 
     RowBox[{"Bar", "[", "x_", "]"}], "]"}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"evalHx", "=", 
       RowBox[{"d", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"Bar", "[", "evalHx", "]"}], "/;", 
      RowBox[{
       RowBox[{"Head", "[", "evalHx", "]"}], "=!=", "d"}]}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"x_Rule", "|", "x_Equal"}], "]"}], ":=", 
   RowBox[{"reWrite", "[", 
    RowBox[{"d", "/@", "x"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "/.", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "->", 
       RowBox[{"d", "[", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], ")"}], "+", 
    RowBox[{"Wedge", "[", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"First", "[", "x", "]"}], "]"}], ",", 
      RowBox[{"D", "[", 
       RowBox[{"x", ",", 
        RowBox[{"First", "[", "x", "]"}]}], "]"}]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"h_", "[", "y__", "]"}], "/;", 
     RowBox[{"!", 
      RowBox[{"MemberQ", "[", 
       RowBox[{"nodHeads", ",", "h"}], "]"}]}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Derivative", "[", 
           RowBox[{"Sequence", "@@", 
            RowBox[{"RotateRight", "[", 
             RowBox[{
              RowBox[{"Append", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"{", "y", "}"}], "]"}], "-", "1"}], "}"}]}], 
                 "]"}], ",", "1"}], "]"}], ",", "i"}], "]"}]}], "]"}], "[", 
          "h", "]"}], "[", "y", "]"}], ")"}], 
       RowBox[{"d", "[", 
        RowBox[{
         RowBox[{"{", "y", "}"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"{", "y", "}"}], "]"}]}], "}"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"FormDegree", "[", 
       RowBox[{"h", "[", "y", "]"}], "]"}], "===", "0"}], "&&", 
     RowBox[{"!", 
      RowBox[{"MemberQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Integer", ",", "Blank", ",", "Pattern", ",", "Condition"}], 
         "}"}], ",", 
        RowBox[{"Head", "[", 
         RowBox[{"First", "[", 
          RowBox[{"{", "y", "}"}], "]"}], "]"}]}], "]"}]}]}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"ce18ab36-e2d6-4ac8-afad-98689f9fa1d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"newSer$", "[", 
   RowBox[{"x_SeriesData", ",", "k_"}], "]"}], ":=", 
  RowBox[{"SeriesData", "[", 
   RowBox[{
    RowBox[{"First", "[", "x", "]"}], ",", 
    RowBox[{"x", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Transpose", "[", 
      RowBox[{"Prepend", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"Length", "[", 
              RowBox[{"x", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "]"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", "-", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"k", " ", 
     RowBox[{"x", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], ",", 
    RowBox[{"k", " ", 
     RowBox[{"x", "[", 
      RowBox[{"[", "5", "]"}], "]"}]}], ",", 
    RowBox[{"k", " ", 
     RowBox[{"Last", "[", "x", "]"}]}]}], "]"}]}]], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"31a135c0-8faf-4ec6-b47f-81f8170016b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Wedge", "[", "x_", "]"}], ":=", 
  RowBox[{"x", "/;", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"{", "x", "}"}], "]"}], "<", "2"}], "&&", 
    RowBox[{
     RowBox[{"Head", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "=!=", 
     "Pattern"}]}]}]}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"f5f40d2f-2d49-4586-8827-077187afba38"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Default", "[", "Wedge", "]"}], ":=", "1"}], ";", 
  RowBox[{"SetAttributes", "[", 
   RowBox[{"Wedge", ",", 
    RowBox[{"{", 
     RowBox[{"Flat", ",", "OneIdentity"}], "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"0", ",", "y__"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x__", ",", "0"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_SeriesData", ",", "y_SeriesData"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "x$", ",", "y$", ",", "r1", ",", "r2", ",", "res", ",", "x3", ",", 
        "y3"}], "}"}], ",", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Last", "[", "x", "]"}], "===", 
          RowBox[{"Last", "[", "y", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x$", "=", "x"}], ";", 
          RowBox[{"y$", "=", "y"}]}], ",", 
         RowBox[{
          RowBox[{"x$", "=", 
           RowBox[{"newSer$", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{"LCM", "[", 
               RowBox[{
                RowBox[{"Last", "[", "x", "]"}], ",", 
                RowBox[{"Last", "[", "y", "]"}]}], "]"}], "/", 
              RowBox[{"Last", "[", "x", "]"}]}]}], "]"}]}], ";", 
          RowBox[{"y$", "=", 
           RowBox[{"newSer$", "[", 
            RowBox[{"y", ",", 
             RowBox[{
              RowBox[{"LCM", "[", 
               RowBox[{
                RowBox[{"Last", "[", "x", "]"}], ",", 
                RowBox[{"Last", "[", "y", "]"}]}], "]"}], "/", 
              RowBox[{"Last", "[", "y", "]"}]}]}], "]"}]}]}]}], "]"}], ";", 
       RowBox[{"r1", "=", 
        RowBox[{
         RowBox[{"x$", "[", 
          RowBox[{"[", 
           RowBox[{"-", "3"}], "]"}], "]"}], "+", 
         RowBox[{"y$", "[", 
          RowBox[{"[", 
           RowBox[{"-", "3"}], "]"}], "]"}]}]}], ";", 
       RowBox[{"r2", "=", 
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "+", 
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}], "+", 
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}]}]}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"x$", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], "<", 
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "-", 
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"x3", "=", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"x$", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{"0", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"x$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}], "-", 
                RowBox[{"x$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "3"}], "]"}], "]"}], "-", 
                RowBox[{"Length", "[", 
                 RowBox[{"x$", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
           "]"}]}], ",", 
         RowBox[{"x3", "=", 
          RowBox[{"x$", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"y$", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], "<", 
          RowBox[{
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "-", 
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"y3", "=", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"y$", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{"0", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"y$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}], "-", 
                RowBox[{"y$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "3"}], "]"}], "]"}], "-", 
                RowBox[{"Length", "[", 
                 RowBox[{"y$", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
           "]"}]}], ",", 
         RowBox[{"y3", "=", 
          RowBox[{"y$", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}], ";", 
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{"r2", "===", "r1"}], ",", 
         RowBox[{"res", "=", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{
          RowBox[{"r2", "-", "r1"}], "===", 
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "-", 
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"res", "=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Wedge", "[", 
                RowBox[{
                 RowBox[{"x3", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", "#"}], "]"}], "&"}], 
              ",", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"{", 
                   RowBox[{"i", "-", "1"}], "}"}]}], "]"}], ",", 
                RowBox[{"Drop", "[", 
                 RowBox[{"y3", ",", 
                  RowBox[{
                   RowBox[{"-", "i"}], "+", "1"}]}], "]"}]}], "]"}]}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "x3", "]"}]}], "}"}]}], "]"}]}], ",", 
         "True", ",", 
         RowBox[{"res", "=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Wedge", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"y3", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "&"}], ",", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"{", 
                   RowBox[{"i", "-", "1"}], "}"}]}], "]"}], ",", 
                RowBox[{"Drop", "[", 
                 RowBox[{"x3", ",", 
                  RowBox[{
                   RowBox[{"-", "i"}], "+", "1"}]}], "]"}]}], "]"}]}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "y3", "]"}]}], "}"}]}], "]"}]}]}], "]"}],
        ";", 
       RowBox[{"SeriesData", "[", 
        RowBox[{
         RowBox[{"First", "[", "x$", "]"}], ",", 
         RowBox[{"x$", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "res", ",", "r1", ",", "r2", 
         ",", 
         RowBox[{"Last", "[", "x$", "]"}]}], "]"}]}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"First", "[", "x", "]"}], "===", 
      RowBox[{"First", "[", "y", "]"}]}], "&&", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "===", 
      RowBox[{"y", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"y_", ",", "x_SeriesData"}], "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Wedge", "[", 
         RowBox[{"y", ",", "#"}], "]"}], "&"}], ",", 
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_SeriesData", ",", "y_"}], "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Wedge", "[", 
         RowBox[{"#", ",", "y"}], "]"}], "&"}], ",", 
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x__", ",", "y_Plus"}], "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Wedge", "[", 
        RowBox[{"x", ",", "#"}], "]"}], "&"}], ",", 
      RowBox[{"List", "@@", "y"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_Plus", ",", "y__"}], "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Wedge", "[", 
        RowBox[{"#", ",", "y"}], "]"}], "&"}], ",", 
      RowBox[{"List", "@@", "x"}]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"u__", ",", 
     RowBox[{"Times", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Times", "[", 
     RowBox[{"x", ",", 
      RowBox[{"Wedge", "[", 
       RowBox[{"u", ",", "y"}], "]"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{"NumericQ", "[", "x", "]"}], "||", 
     RowBox[{
      RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{
     RowBox[{"Times", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], ",", "z__"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Times", "[", 
     RowBox[{"x", ",", 
      RowBox[{"Wedge", "[", 
       RowBox[{"y", ",", "z"}], "]"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{"NumericQ", "[", "x", "]"}], "||", 
     RowBox[{
      RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}]}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"x_", "^", "n_."}], "\[Wedge]", "y_"}], " ", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "^", "n"}], "*", "y"}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"y_", "\[Wedge]", 
    RowBox[{"x_", "^", "n_."}]}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "^", "n"}], "*", "y"}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_", ",", "y___", ",", "x_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{
     RowBox[{"OddQ", "[", 
      RowBox[{"FormDegree", "[", "x", "]"}], "]"}], "&&", 
     RowBox[{"ScalFormQ", "[", "x", "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", "x__", "]"}], ":=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"doubL", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"FormDegree", "/@", 
            RowBox[{"{", "x", "}"}]}], ",", 
           RowBox[{"{", "x", "}"}]}], "}"}], "]"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"Signature", "[", 
        RowBox[{"Select", "[", 
         RowBox[{"doubL", ",", 
          RowBox[{
           RowBox[{"OddQ", "[", 
            RowBox[{"First", "[", "#", "]"}], "]"}], "&"}]}], "]"}], "]"}], 
       RowBox[{"Wedge", "@@", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Last", "[", "#1", "]"}], "&"}], ",", 
          RowBox[{"Sort", "[", "doubL", "]"}]}], "]"}]}]}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"Union", "[", 
       RowBox[{"BasicScalFormQ", "/@", 
        RowBox[{"{", "x", "}"}]}], "]"}], "===", 
      RowBox[{"{", "True", "}"}]}], "&&", 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Last", "[", "#1", "]"}], "&"}], ",", 
        RowBox[{"Sort", "[", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"FormDegree", "/@", 
             RowBox[{"{", "x", "}"}]}], ",", 
            RowBox[{"{", "x", "}"}]}], "}"}], "]"}], "]"}]}], "]"}], "=!=", 
      RowBox[{"{", "x", "}"}]}]}]}]}], ";"}]}], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"4c583b40-4613-4473-9552-578cb7f39015"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simpRules", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", "z_", "]"}], "^", "2"}], "*", 
       RowBox[{"(", "x_.", ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", "x_.", ")"}], "*", 
       RowBox[{
        RowBox[{"Sin", "[", "z_", "]"}], "^", "2"}]}]}], " ", "->", " ", 
     "x"}], "}"}]}], ";", 
  RowBox[{"varList", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellLabel->"In[23]:=",ExpressionUUID->"9f483096-9b85-44f3-a7a1-9259e520337e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"coll", "[", "x_", "]"}], ":=", 
   RowBox[{"Collect", "[", 
    RowBox[{"x", ",", 
     RowBox[{"{", 
      RowBox[{"_Wedge", ",", "_tr"}], "}"}], ",", "Factor"}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"86b10c1d-414e-4983-afbf-0462d3e737da"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"reWrite", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_Equal", "]"}], ":=", 
   RowBox[{"Equal", "[", 
    RowBox[{
     RowBox[{"reWrite", "[", 
      RowBox[{
       RowBox[{"First", "[", "x", "]"}], "-", 
       RowBox[{"Last", "[", "x", "]"}]}], "]"}], ",", "0"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_Rule", "]"}], ":=", 
   RowBox[{"Rule", "[", 
    RowBox[{
     RowBox[{"First", "[", "x", "]"}], ",", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Last", "[", "x", "]"}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "->", 
      RowBox[{"reWrite", "[", 
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], ")"}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"coll", "[", "x", "]"}], "/.", "simpRules"}], ",", 
        "FormVars", ",", "bestFacRul"}], "]"}], "/.", "simpRules"}], ")"}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}]}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"bestFacRul", "[", 
     RowBox[{"x", "/.", "simpRules"}], "]"}], "/.", "simpRules"}]}], 
  ";"}]], "Input",
 CellLabel->"In[25]:=",ExpressionUUID->"a882a263-32ee-4551-a2ae-4b07a72cdd50"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FreeALLQ", "[", 
    RowBox[{"x_", ",", "y_List"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FreeQ", "[", 
        RowBox[{"x", ",", "#"}], "]"}], "&"}], ",", "y"}], "]"}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[26]:=",ExpressionUUID->"a6f92e5e-ad0b-493c-9267-d87c2a91e991"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bestFacRul", "[", "x_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"varList", "===", 
       RowBox[{"{", "}"}]}], "||", 
      RowBox[{"FreeALLQ", "[", 
       RowBox[{"x", ",", "varList"}], "]"}]}], ",", 
     RowBox[{"minFacRul", "[", "x", "]"}], ",", 
     RowBox[{"varFacRul", "[", "x", "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"varFacRul", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Expand", "[", "x", "]"}], "/.", "simpRules"}], ",", "varList",
       ",", "Factor"}], "]"}], "/.", "simpRules"}]}], ";", 
  RowBox[{
   RowBox[{"minFacRul", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{
      RowBox[{"Expand", "[", "x", "]"}], "/.", "simpRules"}], "]"}], "/.", 
    "simpRules"}]}], ";"}]], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"09a14749-af12-4c9a-a9db-d5d15cf428f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Unprotect", "[", "SeriesData", "]"}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"$VersionNumber", "<", "5"}], ",", 
    RowBox[{
     RowBox[{"Times", "[", 
      RowBox[{"x_SeriesData", ",", "0"}], "]"}], "^=", "0"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"SeriesData", "[", 
    RowBox[{
    "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_"}], 
    "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Plus", "@@", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"x2", "===", "Infinity"}], ",", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"First", "[", "#", "]"}], "/", 
            RowBox[{"x1", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x4", "+", 
                 RowBox[{"Last", "[", "#", "]"}], "-", "1"}], ")"}], "/", 
               "x6"}], ")"}]}]}], "&"}], ",", 
          RowBox[{"Transpose", "[", 
           RowBox[{"{", 
            RowBox[{"x3", ",", 
             RowBox[{"Range", "[", 
              RowBox[{"Length", "[", "x3", "]"}], "]"}]}], "}"}], "]"}]}], 
         "]"}], "+", 
        RowBox[{"SeriesData", "[", 
         RowBox[{"x1", ",", "x2", ",", 
          RowBox[{"{", "}"}], ",", "x4", ",", "x5", ",", "x6"}], "]"}]}], ",",
        "   ", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"First", "[", "#", "]"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x1", "-", "x2"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x4", "+", 
                 RowBox[{"Last", "[", "#", "]"}], "-", "1"}], ")"}], "/", 
               "x6"}], ")"}]}]}], "&"}], ",", 
          RowBox[{"Transpose", "[", 
           RowBox[{"{", 
            RowBox[{"x3", ",", 
             RowBox[{"Range", "[", 
              RowBox[{"Length", "[", "x3", "]"}], "]"}]}], "}"}], "]"}]}], 
         "]"}], "+", 
        RowBox[{"SeriesData", "[", 
         RowBox[{"x1", ",", "x2", ",", 
          RowBox[{"{", "}"}], ",", "x4", ",", "x5", ",", "x6"}], "]"}]}]}], 
      "]"}]}], "/;", 
    RowBox[{"!", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"x3", ",", "x1"}], "]"}]}]}]}], ";", 
  RowBox[{"Protect", "[", "SeriesData", "]"}], ";"}]], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"4ffd8ae2-c9d9-43cd-9ef8-501354a5bb3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"On", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}], ",", 
    RowBox[{"UpSet", "::", "\"\<write\>\""}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"614613aa-20a1-4710-a85b-5baf8527b8d3"]
}, Closed]],

Cell[CellGroupData[{

Cell["Our code:", "Subsubsection",
 CellChangeTimes->{{3.865068315727583*^9, 3.8650683188845925`*^9}, {
  3.865068549084589*^9, 
  3.865068552253466*^9}},ExpressionUUID->"2f258eab-8da4-4ea6-8f62-\
9b910b4cdb14"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RunModel", ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", "\"\<Initialization...\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"DeclareForms", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"e", "[", "_", "]"}]}], "}"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"forms", "=", 
        RowBox[{"Wedge", "@@@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Subsets", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"e", "[", "1", "]"}], ",", 
               RowBox[{"e", "[", "2", "]"}], ",", 
               RowBox[{"e", "[", "3", "]"}], ",", 
               RowBox[{"e", "[", "4", "]"}], ",", 
               RowBox[{"e", "[", "5", "]"}], ",", 
               RowBox[{"e", "[", "6", "]"}]}], "}"}], ",", "6"}], "]"}], "/.", 
           RowBox[{
            RowBox[{"{", "}"}], "\[Rule]", "1"}]}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ToList", "[", "listofforms_", "]"}], ":=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"listofforms", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], "\[Equal]", "0"}], ",", 
            RowBox[{"listofforms", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{"listofforms", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}], "\[Equal]", "1"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"listofforms", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "1"}], "]"}], "]"}], "}"}], ",", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"listofforms", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j", ",", "1"}], "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{"Length", "[", 
                   RowBox[{"listofforms", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}],
              "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "listofforms", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"InvForms", "[", 
         RowBox[{"op_", ",", "length_"}], "]"}], ":=", 
        RowBox[{"Select", "[", 
         RowBox[{
          RowBox[{"DeleteCases", "[", 
           RowBox[{
            RowBox[{"InvForms2", "[", "op", "]"}], ",", "0"}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "#", "]"}], "\[Equal]", "length"}], 
           "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"InvForms2", "[", "op_", "]"}], ":=", 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", "invforms", "}"}], ",", 
          RowBox[{
           RowBox[{"invforms", "=", "forms"}], ";", 
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{"invforms", "=", 
              RowBox[{
               RowBox[{"1", "/", "2"}], 
               RowBox[{"(", 
                RowBox[{"invforms", "+", 
                 RowBox[{
                  RowBox[{"op", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], 
                  RowBox[{"(", 
                   RowBox[{"invforms", "/.", 
                    RowBox[{
                    RowBox[{"e", "[", "x_", "]"}], "\[RuleDelayed]", 
                    RowBox[{
                    RowBox[{"e", "[", "x", "]"}], 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"op", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "x"}], "]"}], 
                    ",", "1", ",", 
                    RowBox[{"-", "1"}]}], "]"}]}]}]}], ")"}]}]}], ")"}]}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", 
               RowBox[{"Length", "[", "op", "]"}]}], "}"}]}], "]"}], ";", 
           "\[IndentingNewLine]", "invforms"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"InvSets", "[", "set_", "]"}], ":=", 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", "invset", "}"}], ",", 
          RowBox[{
           RowBox[{"invset", "=", "set"}], ";", 
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{"invset", "=", 
              RowBox[{"Select", "[", 
               RowBox[{"invset", ",", 
                RowBox[{
                 RowBox[{"InvSets2", "[", 
                  RowBox[{"#", ",", 
                   RowBox[{"Op", "[", "i", "]"}]}], "]"}], "&"}]}], "]"}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ";", 
           "\[IndentingNewLine]", "invset"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"InvSets2", "[", 
         RowBox[{"x_", ",", "op_"}], "]"}], ":=", 
        RowBox[{"EvenQ", "[", 
         RowBox[{"Length", "[", 
          RowBox[{"Select", "[", 
           RowBox[{"x", ",", 
            RowBox[{
             RowBox[{"Not", "[", 
              RowBox[{"MemberQ", "[", 
               RowBox[{"op", ",", "#"}], "]"}], "]"}], "&"}]}], "]"}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"flst", "=", 
        RowBox[{"InvSets", "[", 
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"i", ",", "j", ",", "k"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "5"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", 
               RowBox[{"j", "+", "1"}], ",", "6"}], "}"}]}], "]"}], ",", 
           "2"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Fluxes", ":=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"EvenQ", "[", 
             RowBox[{"Length", "[", 
              RowBox[{"Op", "[", "1", "]"}], "]"}], "]"}], ",", 
            RowBox[{"Flatten", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ToExpression", "[", 
                 RowBox[{"\"\<F\>\"", "<>", 
                  RowBox[{"ToString", "[", "p", "]"}]}], "]"}], "@@@", 
                RowBox[{"ToList", "[", 
                 RowBox[{"InvForms", "[", 
                  RowBox[{
                   RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Op", "[", "i", "]"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Op", "[", "i", "]"}], "]"}], "+", "p", "-", 
                    "1"}], ")"}], "/", "2"}], ")"}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "p"}], 
                  "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"p", ",", "1", ",", "5", ",", "2"}], "}"}]}], "]"}], 
             "]"}], ",", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"ToList", "[", 
                  RowBox[{"InvForms", "[", 
                   RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Op", "[", "i", "]"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Op", "[", "i", "]"}], "]"}], "+", "1"}], ")"}], 
                    "/", "2"}], ")"}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "0"}], 
                   "]"}], "]"}], "\[Equal]", 
                 RowBox[{"{", "1", "}"}]}], ",", 
                RowBox[{"{", "F0", "}"}], ",", 
                RowBox[{"{", "}"}]}], "]"}], ",", 
              RowBox[{"Flatten", "[", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ToExpression", "[", 
                   RowBox[{"\"\<F\>\"", "<>", 
                    RowBox[{"ToString", "[", "p", "]"}]}], "]"}], "@@@", 
                  RowBox[{"ToList", "[", 
                   RowBox[{"InvForms", "[", 
                    RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Op", "[", "i", "]"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Op", "[", "i", "]"}], "]"}], "+", "p", "+", 
                    "1"}], ")"}], "/", "2"}], ")"}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "p"}], 
                    "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"p", ",", "2", ",", "6", ",", "2"}], "}"}]}], "]"}],
                "]"}]}], "]"}]}], "]"}], ",", 
          RowBox[{"H", "@@@", 
           RowBox[{"ToList", "[", 
            RowBox[{"InvForms", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Op", "[", "i", "]"}], ",", 
                  RowBox[{"-", "1"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "3"}], 
             "]"}], "]"}]}], ",", 
          RowBox[{"DeleteCases", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"f", "@@@", "flst"}], "/.", 
             RowBox[{"DeleteDuplicates", "[", 
              RowBox[{"Flatten", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "i"}], "]"}], "->", "0"}], 
                    ",", 
                    RowBox[{
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "i", ",", "j"}], "]"}], "->", "0"}]}], 
                   "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
                "2"}], "]"}], "]"}]}], ",", "0"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"FIELDS", ":=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"EvenQ", "[", 
             RowBox[{"Length", "[", 
              RowBox[{"Op", "[", "1", "]"}], "]"}], "]"}], ",", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"ToList", "[", 
                  RowBox[{"InvForms", "[", 
                   RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Op", "[", "i", "]"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Length", "[", 
                    RowBox[{"Op", "[", "i", "]"}], "]"}], ")"}], "/", "2"}], 
                    ")"}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "0"}], 
                   "]"}], "]"}], "\[Equal]", 
                 RowBox[{"{", "1", "}"}]}], ",", 
                RowBox[{"{", "C0", "}"}], ",", 
                RowBox[{"{", "}"}]}], "]"}], ",", 
              RowBox[{"Flatten", "[", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ToExpression", "[", 
                   RowBox[{"\"\<C\>\"", "<>", 
                    RowBox[{"ToString", "[", "p", "]"}]}], "]"}], "@@@", 
                  RowBox[{"ToList", "[", 
                   RowBox[{"InvForms", "[", 
                    RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Op", "[", "i", "]"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Op", "[", "i", "]"}], "]"}], "+", "p"}], ")"}], 
                    "/", "2"}], ")"}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "p"}], 
                    "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"p", ",", "2", ",", "6", ",", "2"}], "}"}]}], "]"}],
                "]"}]}], "]"}], ",", 
            RowBox[{"Flatten", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ToExpression", "[", 
                 RowBox[{"\"\<C\>\"", "<>", 
                  RowBox[{"ToString", "[", "p", "]"}]}], "]"}], "@@@", 
                RowBox[{"ToList", "[", 
                 RowBox[{"InvForms", "[", 
                  RowBox[{
                   RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Op", "[", "i", "]"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Op", "[", "i", "]"}], "]"}], "+", "p", "-", 
                    "2"}], ")"}], "/", "2"}], ")"}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "p"}], 
                  "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"p", ",", "1", ",", "5", ",", "2"}], "}"}]}], "]"}], 
             "]"}]}], "]"}], ",", 
          RowBox[{"B2", "@@@", 
           RowBox[{"ToList", "[", 
            RowBox[{"InvForms", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Op", "[", "i", "]"}], ",", 
                  RowBox[{"-", "1"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "2"}], 
             "]"}], "]"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Fields", ":=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"FIELDS", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", "t", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "FIELDS", "]"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"DeleteCases", "[", 
           RowBox[{
            RowBox[{"Flatten", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"InvSets", "[", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "6"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "i", ",", "6"}], "}"}]}], "]"}], ",", 
                    "1"}], "]"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}]}], "]"}], ",", 
                 RowBox[{"g6", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "i", ",", "6"}], "}"}]}], "]"}], "]"}], ",",
             "Null"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Phi]", "[", "t", "]"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Fflist", ":=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"EvenQ", "[", 
           RowBox[{"Length", "[", 
            RowBox[{"Op", "[", "1", "]"}], "]"}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"InvForms", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Op", "[", "i", "]"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Op", "[", "i", "]"}], "]"}], "+", "p", "-", 
                    "1"}], ")"}], "/", "2"}], ")"}]}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "p"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", "1", ",", "5", ",", "2"}], "}"}]}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"InvForms", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Op", "[", "i", "]"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Op", "[", "i", "]"}], "]"}], "+", "p", "+", 
                    "1"}], ")"}], "/", "2"}], ")"}]}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "p"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", "2", ",", "6", ",", "2"}], "}"}]}], "]"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Cflist", ":=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"EvenQ", "[", 
           RowBox[{"Length", "[", 
            RowBox[{"Op", "[", "1", "]"}], "]"}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"InvForms", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Op", "[", "i", "]"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Op", "[", "i", "]"}], "]"}], "+", "p"}], ")"}], 
                    "/", "2"}], ")"}]}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "p"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", "2", ",", "6", ",", "2"}], "}"}]}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"InvForms", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Op", "[", "i", "]"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Op", "[", "i", "]"}], "]"}], "+", "p", "-", 
                    "2"}], ")"}], "/", "2"}], ")"}]}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "p"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", "1", ",", "5", ",", "2"}], "}"}]}], "]"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"hlst", "=", 
        RowBox[{"InvForms", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Op", "[", "i", "]"}], ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "3"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"blst", "=", 
        RowBox[{"InvForms", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Op", "[", "i", "]"}], ",", 
              RowBox[{"-", "1"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "2"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Fforms", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"EvenQ", "[", 
           RowBox[{"Length", "[", 
            RowBox[{"Op", "[", "1", "]"}], "]"}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"ToExpression", "[", 
               RowBox[{"\"\<F\>\"", "<>", 
                RowBox[{"ToString", "[", "p", "]"}]}], "]"}], "@@@", 
              RowBox[{"ToList", "[", 
               RowBox[{"Fflist", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"IntegerPart", "[", 
                   RowBox[{"p", "/", "2"}], "]"}], "+", "1"}], "]"}], "]"}], 
               "]"}]}], ".", 
             RowBox[{"Fflist", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"IntegerPart", "[", 
                 RowBox[{"p", "/", "2"}], "]"}], "+", "1"}], "]"}], "]"}]}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", "1", ",", "5", ",", "2"}], "}"}]}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"ToExpression", "[", 
               RowBox[{"\"\<F\>\"", "<>", 
                RowBox[{"ToString", "[", "p", "]"}]}], "]"}], "@@@", 
              RowBox[{"ToList", "[", 
               RowBox[{"Fflist", "[", 
                RowBox[{"[", 
                 RowBox[{"p", "/", "2"}], "]"}], "]"}], "]"}]}], ".", 
             RowBox[{"Fflist", "[", 
              RowBox[{"[", 
               RowBox[{"p", "/", "2"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", "2", ",", "6", ",", "2"}], "}"}]}], "]"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Cforms", "=", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"EvenQ", "[", 
            RowBox[{"Length", "[", 
             RowBox[{"Op", "[", "1", "]"}], "]"}], "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{"\"\<C\>\"", "<>", 
                 RowBox[{"ToString", "[", "p", "]"}]}], "]"}], "@@@", 
               RowBox[{"ToList", "[", 
                RowBox[{"Cflist", "[", 
                 RowBox[{"[", 
                  RowBox[{"p", "/", "2"}], "]"}], "]"}], "]"}]}], ".", 
              RowBox[{"Cflist", "[", 
               RowBox[{"[", 
                RowBox[{"p", "/", "2"}], "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", "2", ",", "6", ",", "2"}], "}"}]}], "]"}], 
           ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{"\"\<C\>\"", "<>", 
                 RowBox[{"ToString", "[", "p", "]"}]}], "]"}], "@@@", 
               RowBox[{"ToList", "[", 
                RowBox[{"Cflist", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"IntegerPart", "[", 
                    RowBox[{"p", "/", "2"}], "]"}], "+", "1"}], "]"}], "]"}], 
                "]"}]}], ".", 
              RowBox[{"Cflist", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"IntegerPart", "[", 
                  RowBox[{"p", "/", "2"}], "]"}], "+", "1"}], "]"}], "]"}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", "1", ",", "5", ",", "2"}], "}"}]}], "]"}]}], 
          "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"C1", "[", "a__", "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"C1", "[", "a", "]"}], "[", "t", "]"}]}], ",", 
           RowBox[{
            RowBox[{"C2", "[", "a__", "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"C2", "[", "a", "]"}], "[", "t", "]"}]}], ",", 
           RowBox[{
            RowBox[{"C3", "[", "a__", "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"C3", "[", "a", "]"}], "[", "t", "]"}]}], ",", 
           RowBox[{
            RowBox[{"C4", "[", "a__", "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"C4", "[", "a", "]"}], "[", "t", "]"}]}], ",", 
           RowBox[{
            RowBox[{"C5", "[", "a__", "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"C5", "[", "a", "]"}], "[", "t", "]"}]}], ",", 
           RowBox[{
            RowBox[{"C6", "[", "a__", "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"C6", "[", "a", "]"}], "[", "t", "]"}]}]}], "}"}]}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"B2form", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"B2", "@@@", 
            RowBox[{"ToList", "[", "blst", "]"}]}], ")"}], ".", "blst"}], "/.", 
         RowBox[{
          RowBox[{"B2", "[", "a__", "]"}], "\[Rule]", 
          RowBox[{
           RowBox[{"B2", "[", "a", "]"}], "[", "t", "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"H3form", " ", "=", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"H", "@@@", 
           RowBox[{"ToList", "[", "hlst", "]"}]}], ")"}], ".", "hlst"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"f2", "=", " ", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"MemberQ", "[", 
              RowBox[{"flst", ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"Sequence", "@@", 
                  RowBox[{"Sort", "[", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "k"}], "}"}], "]"}]}]}], "}"}]}], "]"}],
              ",", 
             RowBox[{
              RowBox[{"Signature", "[", 
               RowBox[{"{", 
                RowBox[{"j", ",", "k"}], "}"}], "]"}], 
              RowBox[{"f", "[", 
               RowBox[{"i", ",", 
                RowBox[{"Sequence", "@@", 
                 RowBox[{"Sort", "[", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", "k"}], "}"}], "]"}]}]}], "]"}]}], ",", 
             "0"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}], "/.", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{
           RowBox[{"DeleteDuplicates", "[", 
            RowBox[{"Flatten", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "i"}], "]"}], "->", "0"}], 
                  ",", 
                  RowBox[{
                   RowBox[{"f", "[", 
                    RowBox[{"i", ",", "i", ",", "j"}], "]"}], "->", "0"}]}], 
                 "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
              "2"}], "]"}], "]"}], ",", "0"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"g6", " ", "=", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"g11", "[", "t", "]"}], ",", 
            RowBox[{"g12", "[", "t", "]"}], ",", 
            RowBox[{"g13", "[", "t", "]"}], ",", 
            RowBox[{"g14", "[", "t", "]"}], ",", 
            RowBox[{"g15", "[", "t", "]"}], ",", 
            RowBox[{"g16", "[", "t", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"g12", "[", "t", "]"}], ",", 
            RowBox[{"g22", "[", "t", "]"}], ",", 
            RowBox[{"g23", "[", "t", "]"}], ",", 
            RowBox[{"g24", "[", "t", "]"}], ",", 
            RowBox[{"g25", "[", "t", "]"}], ",", 
            RowBox[{"g26", "[", "t", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"g13", "[", "t", "]"}], ",", 
            RowBox[{"g23", "[", "t", "]"}], ",", 
            RowBox[{"g33", "[", "t", "]"}], ",", 
            RowBox[{"g34", "[", "t", "]"}], ",", 
            RowBox[{"g35", "[", "t", "]"}], ",", 
            RowBox[{"g36", "[", "t", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"g14", "[", "t", "]"}], ",", 
            RowBox[{"g24", "[", "t", "]"}], ",", 
            RowBox[{"g34", "[", "t", "]"}], ",", 
            RowBox[{"g44", "[", "t", "]"}], ",", 
            RowBox[{"g45", "[", "t", "]"}], ",", 
            RowBox[{"g46", "[", "t", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"g15", "[", "t", "]"}], ",", 
            RowBox[{"g25", "[", "t", "]"}], ",", 
            RowBox[{"g35", "[", "t", "]"}], ",", 
            RowBox[{"g45", "[", "t", "]"}], ",", 
            RowBox[{"g55", "[", "t", "]"}], ",", 
            RowBox[{"g56", "[", "t", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"g16", "[", "t", "]"}], ",", 
            RowBox[{"g26", "[", "t", "]"}], ",", 
            RowBox[{"g36", "[", "t", "]"}], ",", 
            RowBox[{"g46", "[", "t", "]"}], ",", 
            RowBox[{"g56", "[", "t", "]"}], ",", 
            RowBox[{"g66", "[", "t", "]"}]}], "}"}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"glst", "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"MemberQ", "[", 
                RowBox[{
                 RowBox[{"InvSets", "[", 
                  RowBox[{"Flatten", "[", 
                   RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "6"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "i", ",", "6"}], "}"}]}], "]"}], ",", 
                    "1"}], "]"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "j"}], "}"}]}], "]"}], ",", ",", 
               RowBox[{
                RowBox[{"g6", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}], "->", "0"}]}], "]"}],
              ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "i", ",", "6"}], "}"}]}], "]"}], "]"}], ",", 
          "Null"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"extremum", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"DeleteCases", "[", 
           RowBox[{
            RowBox[{"Flatten", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"InvSets", "[", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "6"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "i", ",", "6"}], "}"}]}], "]"}], ",", 
                    "1"}], "]"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}]}], "]"}], ",", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"i", "==", "j"}], ",", 
                   RowBox[{
                    RowBox[{"g6", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "->", "1"}], ",", 
                   RowBox[{
                    RowBox[{"g6", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "->", "0"}]}], 
                  "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "i", ",", "6"}], "}"}]}], "]"}], "]"}], ",",
             "Null"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", "0"}], "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"FIELDS", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", "t", "]"}], "\[Rule]", 
             "0"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "FIELDS", "]"}]}], "}"}]}], "]"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"vol6", "=", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"Det", "[", 
          RowBox[{"g6", "/.", "glst"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"Not", "[", 
          RowBox[{"ValueQ", "[", "NDp", "]"}], "]"}], ",", 
         RowBox[{"NDp", "=", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"B2mat", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{"FIELDS", ",", 
              RowBox[{"B2", "[", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"Sort", "[", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "j"}], "}"}], "]"}]}], "]"}]}], "]"}], 
            ",", 
            RowBox[{
             RowBox[{"Signature", "[", 
              RowBox[{"{", 
               RowBox[{"i", ",", "j"}], "}"}], "]"}], 
             RowBox[{
              RowBox[{"B2", "[", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"Sort", "[", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "j"}], "}"}], "]"}]}], "]"}], "[", "t", 
              "]"}]}], ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"VOplanes", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"T10", "[", "i", "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"Length", "[", 
                 RowBox[{"Op", "[", "i", "]"}], "]"}]}], ")"}]}], ")"}]}], 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"E", "^", 
              RowBox[{"(", 
               RowBox[{"3", " ", 
                RowBox[{"\[Phi]", "[", "t", "]"}]}], ")"}]}], ")"}], "/", 
            RowBox[{"vol6", "^", "2"}]}], " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Op", "[", "i", "]"}], "==", 
               RowBox[{"{", "}"}]}], ",", "0", ",", 
              RowBox[{"Det", "[", 
               RowBox[{"Transpose", "[", 
                RowBox[{"Part", "[", 
                 RowBox[{
                  RowBox[{"Transpose", "[", 
                   RowBox[{"Part", "[", 
                    RowBox[{"g6", ",", 
                    RowBox[{"Op", "[", "i", "]"}]}], "]"}], "]"}], ",", 
                  RowBox[{"Op", "[", "i", "]"}]}], "]"}], "]"}], "]"}]}], 
             "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "NOpl"}], "}"}]}], "]"}]}], ";", "\n", 
       RowBox[{"VDbranes", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"T10", "[", 
               RowBox[{"i", "+", "NOpl"}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"Length", "[", 
                 RowBox[{"Dp", "[", "i", "]"}], "]"}]}], ")"}]}], ")"}]}], 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"E", "^", 
              RowBox[{"(", 
               RowBox[{"3", " ", 
                RowBox[{"\[Phi]", "[", "t", "]"}]}], ")"}]}], ")"}], "/", 
            RowBox[{"vol6", "^", "2"}]}], " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Dp", "[", "i", "]"}], "==", 
               RowBox[{"{", "}"}]}], ",", "0", ",", 
              RowBox[{"Det", "[", 
               RowBox[{"Transpose", "[", 
                RowBox[{"Part", "[", 
                 RowBox[{
                  RowBox[{"Transpose", "[", 
                   RowBox[{"Part", "[", 
                    RowBox[{
                    RowBox[{"g6", "+", "B2mat"}], ",", 
                    RowBox[{"Dp", "[", "i", "]"}]}], "]"}], "]"}], ",", 
                  RowBox[{"Dp", "[", "i", "]"}]}], "]"}], "]"}], "]"}]}], 
             "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "NDp"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"var", " ", "=", 
        RowBox[{"{", 
         RowBox[{
         "t", ",", "x", ",", "y", ",", "z", ",", "y1", ",", "y2", ",", "y3", 
          ",", "y4", ",", "y5", ",", "y6"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"g10new", "=", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"gtt", "[", "t", "]"}], 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], "/", "vol6"}]}], 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
             "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"gxx", "[", "t", "]"}], " ", 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], "/", "vol6"}]}], 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
             "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{
              RowBox[{"gyy", "[", "t", "]"}], " ", 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], "/", "vol6"}]}], 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
             "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{
              RowBox[{"gzz", "[", "t", "]"}], 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], "/", "vol6"}]}], 
             ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
            "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
             RowBox[{"g11", "[", "t", "]"}], ",", 
             RowBox[{"g12", "[", "t", "]"}], ",", 
             RowBox[{"g13", "[", "t", "]"}], ",", 
             RowBox[{"g14", "[", "t", "]"}], ",", 
             RowBox[{"g15", "[", "t", "]"}], ",", 
             RowBox[{"g16", "[", "t", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
             RowBox[{"g12", "[", "t", "]"}], ",", 
             RowBox[{"g22", "[", "t", "]"}], ",", 
             RowBox[{"g23", "[", "t", "]"}], ",", 
             RowBox[{"g24", "[", "t", "]"}], ",", 
             RowBox[{"g25", "[", "t", "]"}], ",", 
             RowBox[{"g26", "[", "t", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
             RowBox[{"g13", "[", "t", "]"}], ",", 
             RowBox[{"g23", "[", "t", "]"}], ",", 
             RowBox[{"g33", "[", "t", "]"}], ",", 
             RowBox[{"g34", "[", "t", "]"}], ",", 
             RowBox[{"g35", "[", "t", "]"}], ",", 
             RowBox[{"g36", "[", "t", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
             RowBox[{"g14", "[", "t", "]"}], ",", 
             RowBox[{"g24", "[", "t", "]"}], ",", 
             RowBox[{"g34", "[", "t", "]"}], ",", 
             RowBox[{"g44", "[", "t", "]"}], ",", 
             RowBox[{"g45", "[", "t", "]"}], ",", 
             RowBox[{"g46", "[", "t", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
             RowBox[{"g15", "[", "t", "]"}], ",", 
             RowBox[{"g25", "[", "t", "]"}], ",", 
             RowBox[{"g35", "[", "t", "]"}], ",", 
             RowBox[{"g45", "[", "t", "]"}], ",", 
             RowBox[{"g55", "[", "t", "]"}], ",", 
             RowBox[{"g56", "[", "t", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
             RowBox[{"g16", "[", "t", "]"}], ",", 
             RowBox[{"g26", "[", "t", "]"}], ",", 
             RowBox[{"g36", "[", "t", "]"}], ",", 
             RowBox[{"g46", "[", "t", "]"}], ",", 
             RowBox[{"g56", "[", "t", "]"}], ",", 
             RowBox[{"g66", "[", "t", "]"}]}], "}"}]}], "}"}], "/.", 
         "glst"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Invnew", "=", 
        RowBox[{"Inverse", "[", "g10new", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"KinR4", "=", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              RowBox[{"gxx", "[", "t", "]"}], " ", 
              RowBox[{"gyy", "[", "t", "]"}], " ", 
              RowBox[{"gzz", "[", "t", "]"}], " ", 
              RowBox[{
               SuperscriptBox["gtt", "\[Prime]",
                MultilineFunction->None], "[", "t", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"gxx", "[", "t", "]"}], " ", 
                 RowBox[{"gzz", "[", "t", "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["gyy", "\[Prime]",
                   MultilineFunction->None], "[", "t", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"gyy", "[", "t", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"gzz", "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["gxx", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"gxx", "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["gzz", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"gtt", "[", "t", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox[
                  RowBox[{"gyy", "[", "t", "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"gzz", "[", "t", "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["gxx", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"gxx", "[", "t", "]"}], " ", 
                 RowBox[{"gyy", "[", "t", "]"}], " ", 
                 RowBox[{"gzz", "[", "t", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"gyy", "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["gxx", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["gzz", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"gzz", "[", "t", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["gxx", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["gyy", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"gyy", "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["gxx", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"gxx", "[", "t", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"gzz", "[", "t", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["gyy", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"gyy", "[", "t", "]"}], " ", 
                    RowBox[{"gzz", "[", "t", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["gyy", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["gzz", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"gzz", "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["gyy", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}]}], ")"}]}], 
                   "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"gyy", "[", "t", "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["gzz", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"gzz", "[", "t", "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g11", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g12", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g13", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g14", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g15", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g16", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g22", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g23", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g24", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g25", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g26", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["g22", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["g33", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g33", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g34", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g35", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g36", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["g22", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["g44", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["g33", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["g44", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g44", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g45", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g46", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["g22", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["g55", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["g33", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["g55", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["g44", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["g55", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g55", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g56", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["g22", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["g66", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["g33", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["g66", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["g44", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["g66", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["g55", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["g66", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["g66", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["g11", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["g22", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "+", 
                    RowBox[{
                    SuperscriptBox["g33", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "+", 
                    RowBox[{
                    SuperscriptBox["g44", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "+", 
                    RowBox[{
                    SuperscriptBox["g55", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "+", 
                    RowBox[{
                    SuperscriptBox["g66", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"8", " ", 
                    RowBox[{
                    SuperscriptBox["g22", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    RowBox[{
                    SuperscriptBox["g33", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    RowBox[{
                    SuperscriptBox["g44", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    RowBox[{
                    SuperscriptBox["g55", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "-", 
                    RowBox[{"8", " ", 
                    RowBox[{
                    SuperscriptBox["g66", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Phi]", "\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"gzz", "[", "t", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["gzz", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "t", "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"gtt", "[", "t", "]"}]}], " ", 
                RowBox[{"gxx", "[", "t", "]"}], " ", 
                RowBox[{"gyy", "[", "t", "]"}], " ", 
                RowBox[{"gzz", "[", "t", "]"}]}], ")"}], 
              RowBox[{"3", "/", "2"}]]}], ")"}]}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"G", "=", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"g10new", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "5", ",", "10"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "5", ",", "10"}], "}"}]}], "]"}], "/.", 
         "glst"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Gi", "=", 
        RowBox[{"Inverse", "[", "G", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"RicciT", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", "4"}], 
            RowBox[{"Sum", "[", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"Gi", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "h"}], "]"}], "]"}], 
               RowBox[{"Gi", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "j"}], "]"}], "]"}], " ", 
               RowBox[{"G", "[", 
                RowBox[{"[", 
                 RowBox[{"c", ",", "i"}], "]"}], "]"}], " ", 
               RowBox[{"G", "[", 
                RowBox[{"[", 
                 RowBox[{"d", ",", "k"}], "]"}], "]"}], 
               RowBox[{"f2", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "a", ",", "j"}], "]"}], "]"}], 
               RowBox[{"f2", "[", 
                RowBox[{"[", 
                 RowBox[{"k", ",", "h", ",", "b"}], "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"a", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"b", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"h", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "-", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "  ", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"f2", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "a", ",", "c"}], "]"}], "]"}], 
               RowBox[{"f2", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "b", ",", "d"}], "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"a", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"b", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "-", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Gi", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "k"}], "]"}], "]"}], 
               RowBox[{"G", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "h"}], "]"}], "]"}], 
               RowBox[{"f2", "[", 
                RowBox[{"[", 
                 RowBox[{"h", ",", "k", ",", "c"}], "]"}], "]"}], 
               RowBox[{"f2", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "b", ",", "d"}], "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"b", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"a", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"h", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], 
          "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"d", ",", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"R6", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Gi", "[", 
            RowBox[{"[", 
             RowBox[{"c", ",", "d"}], "]"}], "]"}], 
           RowBox[{"RicciT", "[", 
            RowBox[{"[", 
             RowBox[{"c", ",", "d"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "1", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"d", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"r6", "=", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], "/", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"Det", "[", "G", "]"}], "]"}]}], "R6"}], "/.", 
          RowBox[{"Flatten", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"i", ",", "j"}], "]"}], "->", 
              RowBox[{"g6", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "i", ",", "6"}], "}"}]}], "]"}], "]"}]}], "/.",
          "glst"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"B2f", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{"FIELDS", ",", 
              RowBox[{"B2", "[", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"Sort", "[", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "j"}], "}"}], "]"}]}], "]"}]}], "]"}], 
            ",", 
            RowBox[{
             RowBox[{"Signature", "[", 
              RowBox[{"{", 
               RowBox[{"i", ",", "j"}], "}"}], "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"B2", "[", 
                 RowBox[{"Sequence", "@@", 
                  RowBox[{"Sort", "[", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], "]"}]}], "]"}], "[", "t", 
                "]"}], ",", "t"}], "]"}]}], ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Kineticax", "=", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"EvenQ", "[", 
            RowBox[{"Length", "[", 
             RowBox[{"Op", "[", "1", "]"}], "]"}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"lst1", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"ToList", "[", 
                RowBox[{"InvForms", "[", 
                 RowBox[{
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Op", "[", "i", "]"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Op", "[", "i", "]"}], "]"}], "+", "p"}], ")"}], 
                    "/", "2"}], ")"}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "p"}], 
                 "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"p", ",", "2", ",", "6", ",", "2"}], "}"}]}], "]"}]}],
             ";", "\[IndentingNewLine]", 
            RowBox[{"C2f", " ", "=", " ", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"lst1", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                   RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], "]"}]}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"Signature", "[", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], "]"}], 
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"C2", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], "]"}]}], "]"}], "[", "t", 
                    "]"}], ",", "t"}], "]"}]}], ",", "0"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"C4f", " ", "=", " ", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"lst1", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                   RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], 
                    "]"}]}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"Signature", "[", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], 
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"C4", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], 
                    "]"}]}], "]"}], "[", "t", "]"}], ",", "t"}], "]"}]}], ",",
                  "0"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"C6f", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"lst1", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                   RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
                    "}"}], "]"}]}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"Signature", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
                    "}"}], "]"}], 
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"C6", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
                    "}"}], "]"}]}], "]"}], "[", "t", "]"}], ",", "t"}], 
                   "]"}]}], ",", "0"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"m", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"n", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"C2n", "=", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}], 
              RowBox[{"Sqrt", "[", 
               RowBox[{"-", 
                RowBox[{"Det", "[", "g10new", "]"}]}], "]"}], 
              RowBox[{
               RowBox[{"Invnew", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Invnew", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", "+", "4"}], "]"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"j", "+", "4"}], "]"}], "]"}], " ", 
                 RowBox[{
                  RowBox[{"Invnew", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", "+", "4"}], "]"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"l", "+", "4"}], "]"}], "]"}], " ", 
                 RowBox[{"C2f", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "k"}], "]"}], "]"}], " ", 
                 RowBox[{"C2f", "[", 
                  RowBox[{"[", 
                   RowBox[{"j", ",", "l"}], "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "5"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", 
                  RowBox[{"i", "+", "1"}], ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"C4n", "=", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}], 
              RowBox[{"Sqrt", "[", 
               RowBox[{"-", 
                RowBox[{"Det", "[", "g10new", "]"}]}], "]"}], 
              RowBox[{
               RowBox[{"Invnew", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"i", "+", "4"}], ",", 
                    RowBox[{"a", "+", "4"}]}], "]"}], "]"}], " ", 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"j", "+", "4"}], ",", 
                    RowBox[{"b", "+", "4"}]}], "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"k", "+", "4"}], ",", 
                    RowBox[{"c", "+", "4"}]}], "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"l", "+", "4"}], ",", 
                    RowBox[{"d", "+", "4"}]}], "]"}], "]"}], " ", 
                 RowBox[{"C4f", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}], 
                 " ", 
                 RowBox[{"C4f", "[", 
                  RowBox[{"[", 
                   RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], 
                  "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "1", ",", "3"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"b", ",", 
                  RowBox[{"a", "+", "1"}], ",", "4"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"c", ",", 
                  RowBox[{"b", "+", "1"}], ",", "5"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"d", ",", 
                  RowBox[{"c", "+", "1"}], ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"C6n", "=", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}], 
              RowBox[{"Sqrt", "[", 
               RowBox[{"-", 
                RowBox[{"Det", "[", "g10new", "]"}]}], "]"}], 
              RowBox[{
               RowBox[{"Invnew", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"C6f", "[", 
                  RowBox[{"[", 
                   RowBox[{
                   "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
                   "]"}], "]"}], 
                 RowBox[{"C6f", "[", 
                  RowBox[{"[", 
                   RowBox[{
                   "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
                   "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"a", "+", "4"}], ",", 
                    RowBox[{"i", "+", "4"}]}], "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"b", "+", "4"}], ",", 
                    RowBox[{"j", "+", "4"}]}], "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"c", "+", "4"}], ",", 
                    RowBox[{"k", "+", "4"}]}], "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"d", "+", "4"}], ",", 
                    RowBox[{"l", "+", "4"}]}], "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"e", "+", "4"}], ",", 
                    RowBox[{"m", "+", "4"}]}], "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"f", "+", "4"}], ",", 
                    RowBox[{"n", "+", "4"}]}], "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "1", ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"b", ",", 
                  RowBox[{"a", "+", "1"}], ",", "2"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"c", ",", 
                  RowBox[{"b", "+", "1"}], ",", "3"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"d", ",", 
                  RowBox[{"c", "+", "1"}], ",", "4"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"e", ",", 
                  RowBox[{"d", "+", "1"}], ",", "5"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"f", ",", 
                  RowBox[{"e", "+", "1"}], ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"m", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"n", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"C0n", "=", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}], 
              RowBox[{"Sqrt", "[", 
               RowBox[{"-", 
                RowBox[{"Det", "[", "g10new", "]"}]}], "]"}], 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{"FIELDS", ",", "C0"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"C0", "'"}], "[", "t", "]"}], "^", "2"}]}], ",", 
                "0"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"C0n", "+", "C2n", "+", "C4n", "+", "C6n"}]}], 
           "\[IndentingNewLine]", ",", " ", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"lst1", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"ToList", "[", 
                RowBox[{"InvForms", "[", 
                 RowBox[{
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Op", "[", "i", "]"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Op", "[", "i", "]"}], "]"}], "+", "p", "-", 
                    "2"}], ")"}], "/", "2"}], ")"}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "p"}], 
                 "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"p", ",", "1", ",", "5", ",", "2"}], "}"}]}], "]"}]}],
             ";", "\[IndentingNewLine]", 
            RowBox[{"C1f", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{"FIELDS", ",", 
                   RowBox[{"C1", "[", "i", "]"}]}], "]"}], ",", 
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"C1", "[", "i", "]"}], "[", "t", "]"}], ",", 
                   "t"}], "]"}], ",", "0"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"C3f", " ", "=", " ", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"lst1", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                   RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], "]"}], 
                 ",", 
                 RowBox[{
                  RowBox[{"Signature", "[", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}], 
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"C3", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], "]"}], 
                    "[", "t", "]"}], ",", "t"}], "]"}]}], ",", "0"}], "]"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"C5f", " ", "=", " ", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"lst1", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                   RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "a"}], 
                    "}"}], "]"}]}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"Signature", "[", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "a"}], 
                    "}"}], "]"}], 
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"C5", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "a"}], 
                    "}"}], "]"}]}], "]"}], "[", "t", "]"}], ",", "t"}], 
                   "]"}]}], ",", "0"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"C1n", "=", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{"-", 
                RowBox[{"Det", "[", "g10new", "]"}]}], "]"}], 
              RowBox[{
               RowBox[{"Invnew", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"C1f", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"i", "+", "4"}], ",", 
                    RowBox[{"j", "+", "4"}]}], "]"}], "]"}], 
                 RowBox[{"C1f", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"C3n", "=", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{"-", 
                RowBox[{"Det", "[", "g10new", "]"}]}], "]"}], 
              RowBox[{
               RowBox[{"Invnew", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"C3f", "[", 
                  RowBox[{"[", 
                   RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], 
                 RowBox[{"C3f", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"a", "+", "4"}], ",", 
                    RowBox[{"i", "+", "4"}]}], "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"b", "+", "4"}], ",", 
                    RowBox[{"j", "+", "4"}]}], "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"c", "+", "4"}], ",", 
                    RowBox[{"k", "+", "4"}]}], "]"}], "]"}]}], " ", ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"b", ",", 
                  RowBox[{"a", "+", "1"}], ",", "5"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"c", ",", 
                  RowBox[{"b", "+", "1"}], ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"C5n", "=", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{"-", 
                RowBox[{"Det", "[", "g10new", "]"}]}], "]"}], 
              RowBox[{
               RowBox[{"Invnew", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"C5f", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "m"}], 
                   "]"}], "]"}], 
                 RowBox[{"C5f", "[", 
                  RowBox[{"[", 
                   RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], 
                   "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"a", "+", "4"}], ",", 
                    RowBox[{"i", "+", "4"}]}], "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"b", "+", "4"}], ",", 
                    RowBox[{"j", "+", "4"}]}], "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"c", "+", "4"}], ",", 
                    RowBox[{"k", "+", "4"}]}], "]"}], "]"}], " ", 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"d", "+", "4"}], ",", 
                    RowBox[{"l", "+", "4"}]}], "]"}], "]"}], 
                 RowBox[{"Invnew", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"e", "+", "4"}], ",", 
                    RowBox[{"m", "+", "4"}]}], "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"b", ",", 
                  RowBox[{"a", "+", "1"}], ",", "3"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"c", ",", 
                  RowBox[{"b", "+", "1"}], ",", "4"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"d", ",", 
                  RowBox[{"c", "+", "1"}], ",", "5"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"e", ",", 
                  RowBox[{"d", "+", "1"}], ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "1", ",", "6"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"m", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}], 
             RowBox[{"(", 
              RowBox[{"C1n", "+", "C3n", "+", "C5n"}], ")"}]}]}]}], 
          "\[IndentingNewLine]", "]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{"-", 
            RowBox[{"Det", "[", "g10new", "]"}]}], "]"}], 
          RowBox[{
           RowBox[{"Invnew", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "4"}], "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"j", "+", "4"}], "]"}], "]"}], " ", 
             RowBox[{
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "4"}], "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"l", "+", "4"}], "]"}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
             RowBox[{"B2f", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "k"}], "]"}], "]"}], " ", 
             RowBox[{"B2f", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "l"}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "5"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"i", "+", "1"}], ",", "6"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"H3flux", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{
              RowBox[{"ToList", "[", "hlst", "]"}], ",", 
              RowBox[{"Sort", "[", 
               RowBox[{"{", 
                RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], "]"}], ",", 
            RowBox[{
             RowBox[{"Signature", "[", 
              RowBox[{"{", 
               RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}], 
             RowBox[{"H", "[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"Sort", "[", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], "]"}]}], 
            ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"H3n", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"H3flux", "[", 
            RowBox[{"[", 
             RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], 
           RowBox[{"H3flux", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
           RowBox[{"Invnew", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"a", "+", "4"}], ",", 
              RowBox[{"i", "+", "4"}]}], "]"}], "]"}], 
           RowBox[{"Invnew", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"b", "+", "4"}], ",", 
              RowBox[{"j", "+", "4"}]}], "]"}], "]"}], 
           RowBox[{"Invnew", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"c", "+", "4"}], ",", 
              RowBox[{"k", "+", "4"}]}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", 
            RowBox[{"a", "+", "1"}], ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", 
            RowBox[{"b", "+", "1"}], ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"VV", "=", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"EvenQ", "[", 
            RowBox[{"Length", "[", 
             RowBox[{"Op", "[", "1", "]"}], "]"}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"lst", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"ToList", "[", 
                RowBox[{"InvForms", "[", 
                 RowBox[{
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Op", "[", "i", "]"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Op", "[", "i", "]"}], "]"}], "+", "p", "-", 
                    "1"}], ")"}], "/", "2"}], ")"}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "p"}], 
                 "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"p", ",", "1", ",", "5", ",", "2"}], "}"}]}], "]"}]}],
             ";", "\[IndentingNewLine]", 
            RowBox[{"F1flux", " ", "=", " ", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{"Fluxes", ",", 
                   RowBox[{"F1", "[", "i", "]"}]}], "]"}], ",", 
                 RowBox[{"F1", "[", "i", "]"}], ",", "0"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], " ", ";",
             "\[IndentingNewLine]", 
            RowBox[{"F3flux", "=", " ", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"lst", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                   RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], "]"}], 
                 ",", 
                 RowBox[{
                  RowBox[{"Signature", "[", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}], 
                  RowBox[{"F3", "[", 
                   RowBox[{"Sequence", "@@", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], 
                   "]"}]}], ",", "0"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"F5flux", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"lst", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                   RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "a"}], 
                    "}"}], "]"}]}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"Signature", "[", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "a"}], 
                    "}"}], "]"}], 
                  RowBox[{"F5", "[", 
                   RowBox[{"Sequence", "@@", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "a"}], 
                    "}"}], "]"}]}], "]"}]}], ",", "0"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"F1n", "=", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"F1flux", "[", 
                 RowBox[{"[", "a", "]"}], "]"}], "*", 
                RowBox[{"F1flux", "[", 
                 RowBox[{"[", "b", "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"a", "+", "4"}], ",", 
                   RowBox[{"b", "+", "4"}]}], "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"b", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"F3n", "=", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"F3flux", "[", 
                 RowBox[{"[", 
                  RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], 
                RowBox[{"F3flux", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"a", "+", "4"}], ",", 
                   RowBox[{"i", "+", "4"}]}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"b", "+", "4"}], ",", 
                   RowBox[{"j", "+", "4"}]}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"c", "+", "4"}], ",", 
                   RowBox[{"k", "+", "4"}]}], "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"b", ",", 
                 RowBox[{"a", "+", "1"}], ",", "5"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"c", ",", 
                 RowBox[{"b", "+", "1"}], ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"F5n", "=", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"F5flux", "[", 
                 RowBox[{"[", 
                  RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], 
                  "]"}], "]"}], 
                RowBox[{"F5flux", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "m"}], 
                  "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"a", "+", "4"}], ",", 
                   RowBox[{"i", "+", "4"}]}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"b", "+", "4"}], ",", 
                   RowBox[{"j", "+", "4"}]}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"c", "+", "4"}], ",", 
                   RowBox[{"k", "+", "4"}]}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"d", "+", "4"}], ",", 
                   RowBox[{"l", "+", "4"}]}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"e", "+", "4"}], ",", 
                   RowBox[{"m", "+", "4"}]}], "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", "1", ",", "2"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"b", ",", 
                 RowBox[{"a", "+", "1"}], ",", "3"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"c", ",", 
                 RowBox[{"b", "+", "1"}], ",", "4"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"d", ",", 
                 RowBox[{"c", "+", "1"}], ",", "5"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"e", ",", 
                 RowBox[{"d", "+", "1"}], ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"m", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], "/", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"Det", "[", "G", "]"}], "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"F1n", "+", "F3n", "+", "F5n"}], ")"}]}]}], 
           "\[IndentingNewLine]", ",", " ", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"lst", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"ToList", "[", 
                RowBox[{"InvForms", "[", 
                 RowBox[{
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Op", "[", "i", "]"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Op", "[", "i", "]"}], "]"}], "+", "p", "+", 
                    "1"}], ")"}], "/", "2"}], ")"}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "NOpl"}], "}"}]}], "]"}], ",", "p"}], 
                 "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"p", ",", "2", ",", "6", ",", "2"}], "}"}]}], "]"}]}],
             ";", "\[IndentingNewLine]", 
            RowBox[{"F2flux", " ", "=", " ", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"lst", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                   RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], "]"}]}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"Signature", "[", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], "]"}], 
                  RowBox[{"F2", "[", 
                   RowBox[{"Sequence", "@@", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], "]"}]}], "]"}]}], ",", 
                 "0"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], " ", ";",
             "\[IndentingNewLine]", 
            RowBox[{"F4flux", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"lst", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                   RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], 
                    "]"}]}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"Signature", "[", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], 
                  RowBox[{"F4", "[", 
                   RowBox[{"Sequence", "@@", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], 
                    "]"}]}], "]"}]}], ",", "0"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"F6flux", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"lst", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                   RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
                    "}"}], "]"}]}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"Signature", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
                    "}"}], "]"}], 
                  RowBox[{"F6", "[", 
                   RowBox[{"Sequence", "@@", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
                    "}"}], "]"}]}], "]"}]}], ",", "0"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"m", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"n", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"F0n", "=", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"MemberQ", "[", 
                RowBox[{"Fluxes", ",", "F0"}], "]"}], ",", 
               RowBox[{"F0", "^", "2"}], ",", "0"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"F2n", "=", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"F2flux", "[", 
                 RowBox[{"[", 
                  RowBox[{"a", ",", "b"}], "]"}], "]"}], "*", 
                RowBox[{"F2flux", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"a", "+", "4"}], ",", 
                   RowBox[{"i", "+", "4"}]}], "]"}], "]"}], " ", 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"b", "+", "4"}], ",", 
                   RowBox[{"j", "+", "4"}]}], "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", "1", ",", "5"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"b", ",", 
                 RowBox[{"a", "+", "1"}], ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"F4n", "=", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"F4flux", "[", 
                 RowBox[{"[", 
                  RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "]"}], 
                RowBox[{"F4flux", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"a", "+", "4"}], ",", 
                   RowBox[{"i", "+", "4"}]}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"b", "+", "4"}], ",", 
                   RowBox[{"j", "+", "4"}]}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"c", "+", "4"}], ",", 
                   RowBox[{"k", "+", "4"}]}], "]"}], "]"}], " ", 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"d", "+", "4"}], ",", 
                   RowBox[{"l", "+", "4"}]}], "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", "1", ",", "3"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"b", ",", 
                 RowBox[{"a", "+", "1"}], ",", "4"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"c", ",", 
                 RowBox[{"b", "+", "1"}], ",", "5"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"d", ",", 
                 RowBox[{"c", "+", "1"}], ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"F6n", "=", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"F6flux", "[", 
                 RowBox[{"[", 
                  RowBox[{
                  "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
                  "]"}], "]"}], 
                RowBox[{"F6flux", "[", 
                 RowBox[{"[", 
                  RowBox[{
                  "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
                  "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"a", "+", "4"}], ",", 
                   RowBox[{"i", "+", "4"}]}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"b", "+", "4"}], ",", 
                   RowBox[{"j", "+", "4"}]}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"c", "+", "4"}], ",", 
                   RowBox[{"k", "+", "4"}]}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"d", "+", "4"}], ",", 
                   RowBox[{"l", "+", "4"}]}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"e", "+", "4"}], ",", 
                   RowBox[{"m", "+", "4"}]}], "]"}], "]"}], 
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"f", "+", "4"}], ",", 
                   RowBox[{"n", "+", "4"}]}], "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", "1", ",", "1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"b", ",", 
                 RowBox[{"a", "+", "1"}], ",", "2"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"c", ",", 
                 RowBox[{"b", "+", "1"}], ",", "3"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"d", ",", 
                 RowBox[{"c", "+", "1"}], ",", "4"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"e", ",", 
                 RowBox[{"d", "+", "1"}], ",", "5"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"f", ",", 
                 RowBox[{"e", "+", "1"}], ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"m", ",", "1", ",", "6"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"n", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], "/", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"Det", "[", "G", "]"}], "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"F0n", "+", "F2n", "+", "F4n", "+", "F6n"}], 
              ")"}]}]}]}], "\[IndentingNewLine]", "]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{"2", " ", 
              RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], "/", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"Det", "[", "G", "]"}], "]"}]}], ")"}], "H3n"}], "+", 
         "VOplanes", "+", "VDbranes"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"list1", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", 
            RowBox[{"e", "[", "i", "]"}], "]"}], "->", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"f2", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
               RowBox[{
                RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                RowBox[{"e", "[", "k", "]"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"F0form", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"MemberQ", "[", 
           RowBox[{"Fluxes", ",", "F0"}], "]"}], ",", "F0", ",", "0"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"C0form", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"MemberQ", "[", 
           RowBox[{"Fields", ",", 
            RowBox[{"C0", "[", "t", "]"}]}], "]"}], ",", 
          RowBox[{"C0", "[", "t", "]"}], ",", "0"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"shifth", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"H", "[", 
            RowBox[{"Sequence", "@@", 
             RowBox[{
              RowBox[{"ToList", "[", "hlst", "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "->", 
           RowBox[{
            RowBox[{"H", "[", 
             RowBox[{"Sequence", "@@", 
              RowBox[{
               RowBox[{"ToList", "[", "hlst", "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"d", "[", "B2form", "]"}], "/.", "list1"}], ",", 
               "hlst"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "hlst", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"shiftf", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"EvenQ", "[", 
            RowBox[{"Length", "[", 
             RowBox[{"Op", "[", "1", "]"}], "]"}], "]"}], 
           "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"F3", "[", 
                 RowBox[{"Sequence", "@@", 
                  RowBox[{
                   RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "->", 
                RowBox[{
                 RowBox[{"F3", "[", 
                  RowBox[{"Sequence", "@@", 
                   RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "-", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"C0form", "*", "H3form"}], "/.", "shifth"}], ",", 
                   RowBox[{"Fflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{
                   RowBox[{"B2form", "\[Wedge]", 
                    RowBox[{"Fforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ",", 
                   RowBox[{"Fflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                 RowBox[{
                  RowBox[{"Coefficient", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"d", "[", 
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "/.", "list1"}], 
                    ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", 
                 RowBox[{"Length", "[", 
                  RowBox[{"Fflist", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
             ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"F5", "[", 
                 RowBox[{"Sequence", "@@", 
                  RowBox[{
                   RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}], "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "->", 
                RowBox[{
                 RowBox[{"F5", "[", 
                  RowBox[{"Sequence", "@@", 
                   RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "-", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Wedge]", "H3form"}], "/.",
                     "shifth"}], ",", 
                   RowBox[{"Fflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"B2form", "\[Wedge]", 
                    RowBox[{"Fforms", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"F3", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "->", 
                    RowBox[{
                    RowBox[{"F3", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "+", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"d", "[", 
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "/.", "list1"}], 
                    ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}],
                    ",", 
                   RowBox[{"Fflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "/", "2"}], ")"}], 
                  RowBox[{"Coefficient", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Fforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Wedge]", "B2form", 
                    "\[Wedge]", "B2form"}], ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "]"}]}], "-", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    "C0form", "\[Wedge]", "H3form", "\[Wedge]", "B2form"}], "/.",
                     "shifth"}], ",", 
                   RowBox[{"Fflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                 RowBox[{
                  RowBox[{"Coefficient", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"d", "[", 
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "/.", "list1"}], 
                    ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", 
                 RowBox[{"Length", "[", 
                  RowBox[{"Fflist", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
            "]"}], "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"F2", "[", 
                   RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "->", 
                  RowBox[{
                   RowBox[{"F2", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "+", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"F0form", "*", "B2form"}], ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                   RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"d", "[", 
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "/.", "list1"}], 
                    ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", 
                   RowBox[{"Length", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
               ",", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"F4", "[", 
                   RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "->", 
                  RowBox[{
                   RowBox[{"F4", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "+", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Wedge]", "H3form"}], "/.",
                     "shifth"}], ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Fforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Wedge]", "B2form"}], "/.", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"F2", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "->", 
                    RowBox[{
                    RowBox[{"F2", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "+", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"d", "[", 
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "/.", "list1"}], 
                    ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}],
                     ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}], 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"F0form", "*", 
                    RowBox[{"B2form", "\[Wedge]", "B2form"}]}], ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"d", "[", 
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "/.", "list1"}], 
                    ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", 
                   RowBox[{"Length", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}],
               "]"}], "\[IndentingNewLine]", ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"F6", "[", 
                 RowBox[{"Sequence", "@@", 
                  RowBox[{
                   RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}], "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "->", 
                RowBox[{
                 RowBox[{"F6", "[", 
                  RowBox[{"Sequence", "@@", 
                   RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "/", "2"}], ")"}], 
                  RowBox[{"Coefficient", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Fforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Wedge]", "B2form", 
                    "\[Wedge]", "B2form"}], "/.", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"F2", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "->", 
                    RowBox[{
                    RowBox[{"F2", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "+", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"d", "[", 
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "/.", "list1"}], 
                    ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}],
                     ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Wedge]", "B2form", 
                    "\[Wedge]", "H3form"}], "/.", "shifth"}], ",", 
                   RowBox[{"Fflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Wedge]", "H3form"}], "/.",
                     "shifth"}], ",", 
                   RowBox[{"Fflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Fforms", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Wedge]", "B2form"}], "/.", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"F4", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "->", 
                    RowBox[{
                    RowBox[{"F4", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "+", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"d", "[", 
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "/.", "list1"}], 
                    ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}],
                    ",", 
                   RowBox[{"Fflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "/", "6"}], ")"}], 
                  RowBox[{"Coefficient", "[", 
                   RowBox[{
                    RowBox[{"F0form", " ", 
                    RowBox[{
                    "B2form", "\[Wedge]", "B2form", "\[Wedge]", "B2form"}]}], 
                    ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Coefficient", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"d", "[", 
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}], "/.", "list1"}], 
                    ",", 
                    RowBox[{"Fflist", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", 
                 RowBox[{"Length", "[", 
                  RowBox[{"Fflist", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
            "]"}]}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"shiftpot", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"shifth", ",", "shiftf"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"shiftk", "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"DeleteDuplicates", "[", 
           RowBox[{"Flatten", "[", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"EvenQ", "[", 
               RowBox[{"Length", "[", 
                RowBox[{"Op", "[", "1", "]"}], "]"}], "]"}], 
              "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"C2", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "'"}], "[", "t", 
                    "]"}], "->", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"C2", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "'"}], "[", "t", 
                    "]"}], "-", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"C0form", "\[Wedge]", 
                    RowBox[{"D", "[", 
                    RowBox[{"B2form", ",", "t"}], "]"}]}], ",", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{"C0form", ",", "t"}], "]"}], "B2form"}], ",", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "i"}], "]"}], "]"}]}], "]"}]}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                ",", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"C4", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "'"}], "[", "t", 
                    "]"}], "->", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"C4", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "'"}], "[", "t", 
                    "]"}], "-", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Wedge]", 
                    RowBox[{"D", "[", 
                    RowBox[{"B2form", ",", "t"}], "]"}]}], ",", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "t"}], "]"}], 
                    "\[Wedge]", "B2form"}], ",", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}], 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{"C0form", ",", "t"}], "]"}], " ", 
                    RowBox[{"B2form", "\[Wedge]", "B2form"}]}], ",", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "]"}]}], "-", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"C0form", " ", 
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{"B2form", ",", "t"}], "]"}], "\[Wedge]", 
                    "B2form"}]}], ",", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "]"}]}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}],
                "]"}], "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"C3", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "'"}], "[", "t", 
                    "]"}], "->", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"C3", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "'"}], "[", "t", 
                    "]"}], "+", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Wedge]", 
                    RowBox[{"D", "[", 
                    RowBox[{"B2form", ",", "t"}], "]"}]}], ",", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "t"}], "]"}], 
                    "\[Wedge]", "B2form"}], ",", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "i"}], "]"}], "]"}]}], "]"}]}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
                ",", "\[IndentingNewLine]", "        ", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"C5", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "'"}], "[", "t", 
                    "]"}], "->", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"C5", "[", 
                    RowBox[{"Sequence", "@@", 
                    RowBox[{
                    RowBox[{"ToList", "[", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "'"}], "[", "t", 
                    "]"}], "+", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Wedge]", 
                    RowBox[{"D", "[", 
                    RowBox[{"B2form", ",", "t"}], "]"}]}], ",", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", "t"}], "]"}], 
                    "\[Wedge]", "B2form"}], ",", "t", ",", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "]"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}], 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", "t"}], "]"}], 
                    "\[Wedge]", "B2form", "\[Wedge]", "B2form"}], ",", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Cforms", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Wedge]", 
                    RowBox[{"D", "[", 
                    RowBox[{"B2form", ",", "t"}], "]"}], "\[Wedge]", 
                    "B2form"}], ",", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"3", ",", "i"}], "]"}], "]"}]}], "]"}]}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"Cflist", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}],
                "]"}]}], "\[IndentingNewLine]", "]"}], "]"}], "]"}], ",", 
          RowBox[{"0", "\[Rule]", " ", "0"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"KineticTermsGen", ":=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"gtt", "[", "t", "]"}]}], " ", 
                  RowBox[{"gxx", "[", "t", "]"}], " ", 
                  RowBox[{"gyy", "[", "t", "]"}], " ", 
                  RowBox[{"gzz", "[", "t", "]"}]}], ")"}]}], ")"}], "/", 
              RowBox[{"gtt", "[", "t", "]"}]}]}], ")"}], 
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "KinR4"}], "+", "Kineticax"}], "/.", "shiftk"}], 
            ")"}]}], ")"}], "/.", "glst"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"kineticTerms", "=", 
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Sqrt]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"gtt", "[", "t", "]"}]}], " ", 
                    RowBox[{"gxx", "[", "t", "]"}], " ", 
                    RowBox[{"gyy", "[", "t", "]"}], " ", 
                    RowBox[{"gzz", "[", "t", "]"}]}], ")"}]}], ")"}], "/", 
                 RowBox[{"gtt", "[", "t", "]"}]}]}], ")"}], 
              RowBox[{"(", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "KinR4"}], "+", "Kineticax"}], "/.", "shiftk"}],
                ")"}]}], ")"}], "/.", "glst"}], "/.", "extremum"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"gtt", "[", "t", "]"}], " ", 
            RowBox[{"gxx", "[", "t", "]"}], " ", 
            RowBox[{"gyy", "[", "t", "]"}], " ", 
            RowBox[{"gzz", "[", "t", "]"}]}], "<", "0"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"VGen", ":=", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "r6"}], "+", "VV"}], ")"}]}], "/.", "shiftpot"}], "/.",
          "glst"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"V", "=", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r6"}], "+", "VV"}], ")"}]}], "/.", "shiftpot"}], "/.",
           "glst"}], "/.", "extremum"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"fields", "=", "Fields"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Kmatrix", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i", "==", "j"}], ",", 
            RowBox[{"Coefficient", "[", 
             RowBox[{"kineticTerms", ",", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"fields", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", "t"}], "]"}], 
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"fields", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], ",", "t"}], "]"}]}]}], 
             "]"}], ",", 
            RowBox[{
             RowBox[{"1", "/", "2"}], 
             RowBox[{"Coefficient", "[", 
              RowBox[{"kineticTerms", ",", 
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"fields", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", "t"}], "]"}], 
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"fields", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], ",", "t"}], "]"}]}]}], 
              "]"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "fields", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Length", "[", "fields", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"DiagMatrix", "=", 
        RowBox[{"Simplify", "[", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"DiagonalMatrix", "[", 
           RowBox[{
            RowBox[{"Eigensystem", "[", 
             RowBox[{"Inverse", "[", "Kmatrix", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Omatrix", "=", 
        RowBox[{"Orthogonalize", "[", 
         RowBox[{"Eigenvectors", "[", 
          RowBox[{"Inverse", "[", "Kmatrix", "]"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"fluxes", "=", "Fluxes"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{
         RowBox[{"Length", "[", "fields", "]"}], ",", " ", 
         "\"\< scalar fields: \>\"", ",", " ", "fields"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{
         RowBox[{"Length", "[", "fluxes", "]"}], ",", 
         "\"\< background fluxes: \>\"", " ", ",", " ", "fluxes"}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"dVGen", "=", 
        RowBox[{"D", "[", 
         RowBox[{"VGen", ",", 
          RowBox[{"{", "fields", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"flatDir", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<", 
          RowBox[{"Length", "[", "fields", "]"}]}], ",", 
         RowBox[{"i", "=", 
          RowBox[{"i", "+", "1"}]}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"dVGen", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "==", "0"}], ",", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"flatDir", ",", " ", 
              RowBox[{"fields", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";"}]}], "]"}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "flatDir", "]"}], "==", "0"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "Print", "[", "\"\<Generic flat directions: None\>\"", "]"}], ";"}],
          "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"\"\<Generic flat directions: \>\"", ",", "flatDir"}], 
           "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AnalyseSol", ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Vg", "=", "VGen"}], ";", "\[IndentingNewLine]", 
       RowBox[{"gradV", "=", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Vg", "/.", "sol"}], ",", 
           RowBox[{"{", "fields", "}"}]}], "]"}], "/.", "extremum"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"MassMatrix", ":=", 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{
           RowBox[{"VGenSol", "=", 
            RowBox[{"Quiet", "[", 
             RowBox[{"Simplify", "[", 
              RowBox[{
               RowBox[{"Vg", "/.", "sol"}], ",", 
               RowBox[{"TimeConstraint", "\[Rule]", "1"}]}], "]"}], "]"}]}], 
           ";", 
           RowBox[{
            RowBox[{"DiagMatrix", ".", "Omatrix", ".", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"VGenSol", ",", 
                 RowBox[{"{", "fields", "}"}]}], "]"}], ",", 
               RowBox[{"{", "fields", "}"}]}], "]"}], ".", 
             RowBox[{"Transpose", "[", 
              RowBox[{"DiagMatrix", ".", "Omatrix"}], "]"}]}], "/.", 
            "extremum"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"MassSq", ":=", 
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<The masses squared are given by,\n\!\(\*SuperscriptBox[\(M\), \
\(2\)]\) =  \>\"", " ", ",", 
          RowBox[{
           RowBox[{"Eigenvalues", "[", "MassMatrix", "]"}], "//", "Chop"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"etaMin", ":=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"(", 
             RowBox[{"V", "/.", "sol"}], ")"}], "]"}], "<", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "10"}], ")"}]}]}], ",", 
          RowBox[{
          "Print", "[", 
           "\"\<This is a Minkowski solution, V = 0 at the extremum\>\"", 
           "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Min", "[", 
              RowBox[{"Eigenvalues", "[", "MassMatrix", "]"}], "]"}], "/", 
             "Vg"}], "/.", "sol"}], "/.", "extremum"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"ValueQ", "[", "sol", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Vc", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"Vg", "/.", "sol"}], "/.", "extremum"}], "//", 
            "Chop"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<4d Ricci scalar \!\(\*SubscriptBox[\(R\), \(4\)]\) = \
4\!\(\*SubscriptBox[\(V\), \(min\)]\) = \>\"", " ", ",", " ", 
            RowBox[{"4", "*", "Vc"}], ",", "\"\<.\>\""}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<6d Ricci scalar \!\(\*SubscriptBox[\(R\), \(6\)]\) = \>\"", 
            ",", 
            RowBox[{
             RowBox[{
              RowBox[{"r6", "/.", "extremum"}], "/.", "sol"}], "/.", 
             "glst"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Max", "[", 
              RowBox[{"Abs", "[", "gradV", "]"}], "]"}], "\[LessEqual]", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "14"}], ")"}]}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "Print", "[", 
              "\"\<Check: the gradient of the potential is vanishing at the \
point in field space. \[Checkmark]\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
            ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "Print", "[", 
              "\"\<Warning: the gradient at the extremum is not vanishing. \
\[Times]\>\"", "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"Print", "[", 
              RowBox[{"\"\<Gradient = \>\"", ",", " ", "gradV"}], "]"}], 
             ";"}]}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
       "Print", "[", "\"\<Diagonalizing the mass matrix...\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"massMatrix", "=", "MassMatrix"}], ";", "\[IndentingNewLine]", 
       RowBox[{"eg", "=", 
        RowBox[{"Eigensystem", "[", "massMatrix", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<Masses\.b2:\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        StyleBox["massesSq", "Input"], "=", 
        RowBox[{"eg", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{
         RowBox[{"Sort", "[", 
          StyleBox["massesSq", "Input"], "]"}], "//", "Chop"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "Vc", "]"}], "<", 
          RowBox[{"10", "^", 
           RowBox[{"-", "10"}]}]}], ",", 
         RowBox[{
         "Print", "[", 
          "\"\<Slow-roll parameter \!\(\*SubscriptBox[\(\[Eta]\), \(V\)]\): \
this is a Minkowski solution, V is 0.\>\"", "]"}], ",", 
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<Slow-roll parameter \!\(\*SubscriptBox[\(\[Eta]\), \(V\)]\) = \
\>\"", ",", 
           RowBox[{"etaV", " ", "=", " ", 
            RowBox[{
             RowBox[{"Min", "[", 
              StyleBox["massesSq", "Input"], "]"}], "/", "Vc"}]}]}], "]"}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"mvect", "=", 
        RowBox[{"eg", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eigenVec", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"fields", ".", 
           RowBox[{"Transpose", "[", "Omatrix", "]"}], ".", "DiagMatrix", ".", 
           RowBox[{"Transpose", "[", 
            RowBox[{"eg", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "//", "FullSimplify"}], 
         "//", "Chop"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"NTachyons", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"NMassless", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"TachyonVec", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"MasslessVec", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"MassTach", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", " ", 
          RowBox[{"Length", "[", "fields", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Vc", "<", 
             RowBox[{"-", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "7"}], ")"}]}]}]}], ",", 
            RowBox[{"(*", 
             RowBox[{"AdS", " ", "counting", " ", "of", " ", "tachyons"}], 
             "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  StyleBox["massesSq", "Input"], "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "/", "Vc"}], ">", 
                RowBox[{"3", "/", "4"}]}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"NTachyons", "+=", "1"}], ";", "\[IndentingNewLine]", 
                RowBox[{"AppendTo", "[", 
                 RowBox[{"TachyonVec", ",", 
                  RowBox[{"eigenVec", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"AppendTo", "[", 
                 RowBox[{"MassTach", ",", 
                  RowBox[{
                   StyleBox["massesSq", "Input"], "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";"}]}], 
              "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",",
             "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 StyleBox["massesSq", "Input"], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "\[LessEqual]", " ", 
                RowBox[{"-", 
                 RowBox[{"10", "^", 
                  RowBox[{"(", 
                   RowBox[{"-", "7"}], ")"}]}]}]}], ",", " ", 
               RowBox[{"(*", 
                RowBox[{"non", "-", 
                 RowBox[{
                 "AdS", " ", "counting", " ", "of", " ", "tachyons"}]}], 
                "*)"}], "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"NTachyons", "+=", "1"}], ";", "\[IndentingNewLine]", 
                RowBox[{"AppendTo", "[", 
                 RowBox[{"TachyonVec", ",", 
                  RowBox[{"eigenVec", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"AppendTo", "[", 
                 RowBox[{"MassTach", ",", 
                  RowBox[{
                   StyleBox["massesSq", "Input"], "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";"}]}], 
              "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{
               StyleBox["massesSq", "Input"], "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], "\[LessEqual]", " ", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "14"}], ")"}]}]}], ",", 
            RowBox[{"(*", 
             RowBox[{"couting", " ", "of", " ", "massless", " ", "fields"}], 
             "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"NMassless", "+=", "1"}], ";", "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"MasslessVec", ",", 
               RowBox[{"eigenVec", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<Number of massless fields: \>\"", ",", "NMassless"}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", "NMassless"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<Massless field \>\"", ",", "i", ",", " ", "\"\<:\>\""}], 
           "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{"\"\<m\>\"", ",", "i", ",", "\"\< = \>\"", ",", 
            RowBox[{"MasslessVec", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"Vc", "<", 
          RowBox[{"-", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<Number of tachyons (with masses below the BF bound): \>\"", 
            ",", "NTachyons"}], "]"}], ";"}], "\[IndentingNewLine]", ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"\"\<Number of tachyons: \>\"", ",", "NTachyons"}], "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", "NTachyons"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<Tachyon \>\"", ",", "i", ",", " ", "\"\<, with m\.b2 = \>\"", 
            ",", 
            RowBox[{"MassTach", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", "\"\<:\>\""}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{"\"\<t\>\"", ",", "i", ",", "\"\< = \>\"", ",", 
            RowBox[{"TachyonVec", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";"}]}], "]"}], ";"}]}],
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AnalysePointGen", ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Vgen", "=", "VGen"}], ";", "\[IndentingNewLine]", 
      RowBox[{"gradVgen", "=", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Vgen", "/.", "fluxpt"}], ",", 
         RowBox[{"{", "fields", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"R4gen", " ", "=", " ", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", ",", "j"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"l", ",", "j"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", ",", "l"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"g10new", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", ",", "j"}], "]"}], "]"}], ",", 
                  RowBox[{"var", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"g10new", "[", 
                   RowBox[{"[", 
                    RowBox[{"l", ",", "j"}], "]"}], "]"}], ",", 
                  RowBox[{"var", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"g10new", "[", 
                   RowBox[{"[", 
                    RowBox[{"k", ",", "l"}], "]"}], "]"}], ",", 
                  RowBox[{"var", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"Invnew", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"g10new", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
                  RowBox[{"var", "[", 
                   RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "10"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}], "+", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "4"}], ")"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"m", ",", "n"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", ",", "m"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], "]"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "n", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "4"}], ")"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"m", ",", "n"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"l", ",", "m"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "n", "]"}], "]"}]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "4"}], ")"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"m", ",", "n"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", ",", "l"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "m", "]"}], "]"}]}], "]"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "n", "]"}], "]"}]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "4"}], ")"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"m", ",", "n"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"m", ",", "i"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], "]"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"n", ",", "j"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "l", "]"}], "]"}]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"m", ",", "n"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", ",", "i"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "m", "]"}], "]"}]}], "]"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"l", ",", "n"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"m", ",", "n"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "k"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "m", "]"}], "]"}]}], "]"}], 
              RowBox[{"Invnew", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g10new", "[", 
                 RowBox[{"[", 
                  RowBox[{"l", ",", "j"}], "]"}], "]"}], ",", 
                RowBox[{"var", "[", 
                 RowBox[{"[", "n", "]"}], "]"}]}], "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "10"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "1", ",", "10"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "10"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"kinR4", "=", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", 
          RowBox[{"Det", "[", "g10new", "]"}]}], "]"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Invnew", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], 
           RowBox[{"R4gen", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Partint", "=", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g11", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g11", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g12", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g12", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g13", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g13", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g14", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g14", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g15", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g15", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g16", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g16", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g22", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g22", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g23", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g23", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g24", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g24", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g25", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g25", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g26", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g26", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g33", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g33", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g34", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g34", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g35", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g35", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g36", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g36", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g44", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g44", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g45", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g45", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g46", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g46", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g55", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g55", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g56", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g56", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"g66", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"g66", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}], "+", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"kinR4", ",", 
             RowBox[{
              RowBox[{"\[Phi]", "''"}], "[", "t", "]"}]}], "]"}], 
           RowBox[{
            RowBox[{"\[Phi]", "'"}], "[", "t", "]"}]}], ",", "t"}], "]"}]}]}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"kineticR", " ", "=", " ", 
       RowBox[{"kinR4", "-", "Partint", "+", 
        RowBox[{"4", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"\[Phi]", "[", "t", "]"}]}], "]"}], " ", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"-", 
           RowBox[{"Det", "[", "g10new", "]"}]}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Invnew", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ")"}], 
         RowBox[{
          RowBox[{
           RowBox[{"\[Phi]", "'"}], "[", "t", "]"}], "^", "2"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"KineticGen", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"gtt", "[", "t", "]"}]}], " ", 
                 RowBox[{"gxx", "[", "t", "]"}], " ", 
                 RowBox[{"gyy", "[", "t", "]"}], " ", 
                 RowBox[{"gzz", "[", "t", "]"}]}], ")"}]}], ")"}]}], "/", 
            RowBox[{"gtt", "[", "t", "]"}]}], ")"}], 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "kineticR"}], "+", "Kineticax"}], "/.", "shiftk"}], 
           ")"}]}], ")"}], "/.", "glst"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"KineticTermsGen", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"(", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"gtt", "[", "t", "]"}]}], " ", 
                   RowBox[{"gxx", "[", "t", "]"}], " ", 
                   RowBox[{"gyy", "[", "t", "]"}], " ", 
                   RowBox[{"gzz", "[", "t", "]"}]}], ")"}]}], ")"}]}], "/", 
              RowBox[{"gtt", "[", "t", "]"}]}], ")"}], 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "kineticR"}], "+", "Kineticax"}], "/.", 
              "shiftk"}], ")"}]}], ")"}], "/.", "glst"}], "/.", "fldspt"}], "/.",
         "fluxpt"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"l", "=", 
       RowBox[{"Length", "[", "fields", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Km", "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"i", "==", "j"}], ",", 
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"gtt", "[", "t", "]"}], "^", "2"}], " ", 
                "KineticTermsGen"}], ",", 
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"fields", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", "t"}], "]"}], 
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"fields", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], ",", "t"}], "]"}]}]}], 
              "]"}], ",", 
             RowBox[{
              RowBox[{"1", "/", "2"}], 
              RowBox[{"Coefficient", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"gtt", "[", "t", "]"}], "^", "2"}], " ", 
                 "KineticTermsGen"}], ",", 
                RowBox[{
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"fields", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "t"}], "]"}], 
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"fields", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", "t"}], "]"}]}]}], 
               "]"}]}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "l"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "l"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"gtt", "[", "t", "]"}], "<", "0"}], "&&", 
          RowBox[{
           RowBox[{"gxx", "[", "t", "]"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"gyy", "[", "t", "]"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"gzz", "[", "t", "]"}], ">", "0"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"InvK", "=", 
       RowBox[{"Inverse", "[", "Km", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Kgen", "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"i", "==", "j"}], ",", 
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"gtt", "[", "t", "]"}], "^", "2"}], " ", 
                "KineticGen"}], ",", 
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"fields", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", "t"}], "]"}], 
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"fields", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], ",", "t"}], "]"}]}]}], 
              "]"}], ",", 
             RowBox[{
              RowBox[{"1", "/", "2"}], 
              RowBox[{"Coefficient", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"gtt", "[", "t", "]"}], "^", "2"}], " ", 
                 "KineticGen"}], ",", 
                RowBox[{
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"fields", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "t"}], "]"}], 
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"fields", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", "t"}], "]"}]}]}], 
               "]"}]}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "l"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "l"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"gtt", "[", "t", "]"}], "<", "0"}], "&&", 
          RowBox[{
           RowBox[{"gxx", "[", "t", "]"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"gyy", "[", "t", "]"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"gzz", "[", "t", "]"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"\[Phi]", "[", "t", "]"}], ">", "0"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Igen", "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Inverse", "[", "Kgen", "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"g11", "[", "t", "]"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"g22", "[", "t", "]"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"g33", "[", "t", "]"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"g44", "[", "t", "]"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"g55", "[", "t", "]"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"g66", "[", "t", "]"}], ">", "0"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"DMatrix", "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"DiagonalMatrix", "[", 
          RowBox[{
           RowBox[{"Eigensystem", "[", "InvK", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Ormatrix", "=", 
       RowBox[{"Orthogonalize", "[", 
        RowBox[{"Eigenvectors", "[", "InvK", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nabla", "=", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"gradVgen", "[", 
            RowBox[{"[", "i", "]"}], "]"}], 
           RowBox[{"InvK", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
           RowBox[{"gradVgen", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "l"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "l"}], "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"DKgen", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"Kgen", "[", 
            RowBox[{"[", 
             RowBox[{"a", ",", "b"}], "]"}], "]"}], ",", 
           RowBox[{"fields", "[", 
            RowBox[{"[", "c", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", "l"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "1", ",", "l"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", "1", ",", "l"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Christoff", "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}], "*", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Igen", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "s"}], "]"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"DKgen", "[", 
                   RowBox[{"[", 
                    RowBox[{"j", ",", "k", ",", "s"}], "]"}], "]"}]}], "+", 
                 RowBox[{"DKgen", "[", 
                  RowBox[{"[", 
                   RowBox[{"j", ",", "s", ",", "k"}], "]"}], "]"}], "+", 
                 RowBox[{"DKgen", "[", 
                  RowBox[{"[", 
                   RowBox[{"s", ",", "k", ",", "j"}], "]"}], "]"}]}], ")"}]}],
               ",", 
              RowBox[{"{", 
               RowBox[{"s", ",", "1", ",", "l"}], "}"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "l"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "l"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "l"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"g11", "[", "t", "]"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"g22", "[", "t", "]"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"g33", "[", "t", "]"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"g44", "[", "t", "]"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"g55", "[", "t", "]"}], ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"g66", "[", "t", "]"}], ">", "0"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"etaMatrix", "=", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{
          RowBox[{"VGenSol", "=", 
           RowBox[{"Quiet", "[", 
            RowBox[{"Simplify", "[", 
             RowBox[{
              RowBox[{"Vgen", "/.", "fluxpt"}], ",", 
              RowBox[{"TimeConstraint", "\[Rule]", "1"}]}], "]"}], "]"}]}], 
          ";", 
          RowBox[{
           RowBox[{"DMatrix", ".", "Ormatrix", ".", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{"VGenSol", ",", 
                  RowBox[{"{", "fields", "}"}]}], "]"}], ",", 
                RowBox[{"{", "fields", "}"}]}], "]"}], "-", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Christoff", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
                   RowBox[{
                    RowBox[{"D", "[", 
                    RowBox[{"VGenSol", ",", 
                    RowBox[{"{", "fields", "}"}]}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", "l"}], "}"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "l"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "l"}], "}"}]}], "]"}]}], ")"}], 
            ".", 
            RowBox[{"Transpose", "[", 
             RowBox[{"DMatrix", ".", "Ormatrix"}], "]"}]}], "/.", 
           "fldspt"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"etaMin", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Vgen", "/.", "fluxpt"}], "/.", "fldspt"}], ")"}], "]"}],
           "<", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "10"}], ")"}]}]}], ",", 
         RowBox[{
         "Print", "[", 
          "\"\<This is a Minkowski solution, V = 0 at the extremum\>\"", 
          "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Min", "[", 
             RowBox[{"Eigenvalues", "[", "etaMatrix", "]"}], "]"}], "/", 
            "Vgen"}], "/.", "fldspt"}], "/.", "fluxpt"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"epsilon", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"nabla", "/", "Vgen"}], ")"}], "^", "2"}], ")"}]}], "/.",
           "fldspt"}], "/.", "fluxpt"}], "/.", "glst"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"ValueQ", "[", "fluxpt", "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Vpt", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"Vgen", "/.", "fluxpt"}], "/.", "fldspt"}], "//", 
           "Chop"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<4d Scalar Potential V = \>\"", " ", ",", " ", "Vpt", ",", 
           "\"\<.\>\""}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Max", "[", 
             RowBox[{"Abs", "[", 
              RowBox[{"gradVgen", "/.", "fldspt"}], "]"}], "]"}], 
            "\[LessEqual]", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "14"}], ")"}]}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
            "Print", "[", 
             "\"\<Check: the gradient of the potential is vanishing at the \
point in field space. \[Checkmark]\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
           ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
            "Print", "[", 
             "\"\<Warning: the gradient at this point is not vanishing. \
\[Times]\>\"", "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"Print", "[", 
             RowBox[{"\"\<Gradient = \>\"", ",", " ", 
              RowBox[{"gradVgen", "/.", "fldspt"}], ",", "\"\<.\>\""}], "]"}],
             ";"}]}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Max", "[", 
          RowBox[{"Abs", "[", 
           RowBox[{"gradVgen", "/.", "fldspt"}], "]"}], "]"}], "<", 
         RowBox[{"10", "^", 
          RowBox[{"-", "10"}]}]}], ",", 
        RowBox[{
        "Print", "[", 
         "\"\<Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \
\(V\)]\): the gradient is vanishing, \!\(\*SubscriptBox[\(\[Epsilon]\), \
\(V\)]\) is 0.\>\"", "]"}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<Slow-roll parameter \!\(\*SubscriptBox[\(\[Epsilon]\), \(V\)]\) \
= \>\"", ",", "epsilon", ",", "\"\<.\>\""}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", "Vpt", "]"}], "<", 
         RowBox[{"10", "^", 
          RowBox[{"-", "10"}]}]}], ",", 
        RowBox[{
        "Print", "[", 
         "\"\<Slow-roll parameter \!\(\*SubscriptBox[\(\[Eta]\), \(V\)]\): \
this is a Minkowski solution, V is 0.\>\"", "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "etaMin", "]"}], "<", 
           RowBox[{"10", "^", 
            RowBox[{"-", "10"}]}]}], ",", 
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<Slow-roll parameter \!\(\*SubscriptBox[\(\[Eta]\), \(V\)]\) = \
\>\"", ",", "etaMin"}], "]"}], ",", 
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<Slow-roll parameter \!\(\*SubscriptBox[\(\[Eta]\), \(V\)]\) = \
\>\"", ",", "etaMin", ",", "\"\<.\>\""}], "]"}]}], "]"}]}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.4832506335661697`*^9, 3.4832506384645696`*^9}, {
   3.48325069585697*^9, 3.4832506978069696`*^9}, {3.4832510194165697`*^9, 
   3.4832510216941695`*^9}, {3.4832584247169695`*^9, 
   3.4832584252941694`*^9}, {3.8649926551709146`*^9, 3.864992703122486*^9}, {
   3.8649930491166487`*^9, 3.864993049499632*^9}, {3.8649934570067825`*^9, 
   3.864993499302738*^9}, {3.864996107471486*^9, 3.864996107803296*^9}, {
   3.864996247392538*^9, 3.8649962726809254`*^9}, {3.864996466696785*^9, 
   3.8649966505694976`*^9}, {3.864996809546128*^9, 3.8649968510821733`*^9}, {
   3.864997062282375*^9, 3.8649970973151083`*^9}, {3.8649976432763805`*^9, 
   3.8649976656521444`*^9}, {3.864997706676238*^9, 3.864997716964802*^9}, {
   3.8649980204056716`*^9, 3.8649981085335183`*^9}, {3.8649981772544074`*^9, 
   3.8649981808369727`*^9}, {3.8649982150058565`*^9, 
   3.8649982312454195`*^9}, {3.864998279821797*^9, 3.864998284885807*^9}, {
   3.864998328375039*^9, 3.8649983599267025`*^9}, {3.86499847258333*^9, 
   3.8649984739582224`*^9}, {3.865001392883342*^9, 3.865001414068245*^9}, {
   3.865001451530719*^9, 3.865001451771042*^9}, 3.8650015533242507`*^9, {
   3.865001616531717*^9, 3.865001680203722*^9}, 3.8650017109074097`*^9, {
   3.8650017670839167`*^9, 3.8650017680439186`*^9}, {3.8650594600831413`*^9, 
   3.865059460262993*^9}, {3.8650594977262263`*^9, 3.8650595199326363`*^9}, 
   3.865059555352337*^9, {3.865059595076525*^9, 3.8650596190498238`*^9}, {
   3.8650596772296367`*^9, 3.86505967747936*^9}, 3.8650597858808403`*^9, {
   3.865059841651126*^9, 3.865059857831067*^9}, {3.8650668346246967`*^9, 
   3.865066876082488*^9}, 3.865066924635931*^9, 3.8650696256410823`*^9, {
   3.865069745720193*^9, 3.8650697614612236`*^9}, 3.865070018586479*^9, {
   3.865070052040049*^9, 3.8650700743920584`*^9}, {3.8650701482881374`*^9, 
   3.865070148359215*^9}, {3.8650701933997626`*^9, 3.865070227104868*^9}, {
   3.8650703434733086`*^9, 3.8650703555349617`*^9}, {3.86507039468899*^9, 
   3.86507039611134*^9}, {3.865070428617217*^9, 3.8650704311357474`*^9}, 
   3.8674946894145327`*^9, {3.8674948444011297`*^9, 3.8674948447244368`*^9}, 
   3.8678431418436317`*^9, 3.8703335531813407`*^9, {3.870338934970627*^9, 
   3.8703389675281982`*^9}, {3.8703390901190386`*^9, 3.8703390912131367`*^9}, 
   3.8703524695145197`*^9, {3.870353781248101*^9, 3.870353790874461*^9}, {
   3.870353991699107*^9, 3.870354022631589*^9}, {3.870354085326884*^9, 
   3.8703541156230764`*^9}, {3.8703545103735924`*^9, 3.8703545118687563`*^9}, 
   3.8703553321431*^9, {3.8703553636357703`*^9, 3.8703553772297883`*^9}, {
   3.870358190192911*^9, 3.870358240441485*^9}, {3.8703583197520275`*^9, 
   3.870358351325192*^9}, 3.8703584513909087`*^9, {3.8703586724242115`*^9, 
   3.8703587796968*^9}, {3.8703588150061145`*^9, 3.8703588245642166`*^9}, {
   3.870358886223345*^9, 3.870358931401939*^9}, {3.87035896537656*^9, 
   3.8703590120410028`*^9}, {3.870359051306814*^9, 3.8703591244531717`*^9}, {
   3.870359240397086*^9, 3.87035924059568*^9}, 3.8703609800647273`*^9, 
   3.8705148121583853`*^9, {3.870515062455943*^9, 3.8705150650417323`*^9}, 
   3.870517124718852*^9, 3.870517306590498*^9, {3.8707942750281043`*^9, 
   3.870794284873548*^9}, {3.8707959629511147`*^9, 3.870795984823225*^9}, {
   3.8708585251902833`*^9, 3.8708585321150064`*^9}, {3.8708585624801445`*^9, 
   3.8708585629880543`*^9}, {3.8708609227525787`*^9, 3.870860943301347*^9}, {
   3.870861092581361*^9, 3.870861095087307*^9}, {3.8708620412324457`*^9, 
   3.870862042123382*^9}, {3.8710836220381985`*^9, 3.871083651958197*^9}, {
   3.8710837493154707`*^9, 3.871083815950838*^9}, {3.871372825769907*^9, 
   3.8713730191217833`*^9}, {3.871373125468789*^9, 3.8713731908230557`*^9}, {
   3.87137323226276*^9, 3.8713732396833677`*^9}, {3.871373369571947*^9, 
   3.8713733748583508`*^9}, 3.8713735184377203`*^9, {3.871389718979331*^9, 
   3.8713897199709063`*^9}, {3.87139031814404*^9, 3.8713903321053066`*^9}, {
   3.871390459281088*^9, 3.8713904808082275`*^9}, {3.8713905536052666`*^9, 
   3.8713906720194683`*^9}, {3.871390746777441*^9, 3.8713908396623125`*^9}, {
   3.8713910858149443`*^9, 3.8713911243674603`*^9}, {3.871391168876582*^9, 
   3.8713912099233513`*^9}, {3.8713919472626057`*^9, 3.871391950610261*^9}, {
   3.871392017704895*^9, 3.8713920456347094`*^9}, {3.8713923288684964`*^9, 
   3.8713923816484566`*^9}, {3.871392434141132*^9, 3.8713924679573784`*^9}, 
   3.871393449518551*^9, {3.871393483324355*^9, 3.8713935030303297`*^9}, {
   3.871393547996764*^9, 3.871393624168786*^9}, {3.8713939925062714`*^9, 
   3.8713940216188407`*^9}, {3.871394412853632*^9, 3.8713944171780663`*^9}, {
   3.871396762168247*^9, 3.8713967660468864`*^9}, {3.871401738227109*^9, 
   3.8714017384636564`*^9}, {3.8714626169380255`*^9, 
   3.8714626352292213`*^9}, {3.8714628932547483`*^9, 
   3.8714628973740044`*^9}, {3.8714631829375973`*^9, 
   3.8714631831928873`*^9}, {3.8714636586337028`*^9, 
   3.8714636760469255`*^9}, {3.871464040633543*^9, 3.8714640485805254`*^9}, {
   3.871469607696327*^9, 3.8714696304893446`*^9}, {3.871470782160715*^9, 
   3.871470784700204*^9}, {3.871470822982475*^9, 3.8714708284987717`*^9}, {
   3.8714709647721977`*^9, 3.871470986365199*^9}, {3.871471535756159*^9, 
   3.871471637926177*^9}, {3.871473559600438*^9, 3.871473559912864*^9}, {
   3.871474099844928*^9, 3.871474134393552*^9}, {3.871474278441431*^9, 
   3.8714742787382326`*^9}, {3.8714745087453775`*^9, 
   3.8714745260804467`*^9}, {3.871476070984095*^9, 3.8714760713036537`*^9}, {
   3.8714766278478584`*^9, 3.8714766440434685`*^9}, {3.871476691060396*^9, 
   3.871476789372897*^9}, {3.8714896532694664`*^9, 3.8714897014295588`*^9}, {
   3.871490074046218*^9, 3.871490078406149*^9}, 3.8714917009173093`*^9, 
   3.8714919858242908`*^9, {3.871495296311738*^9, 3.87149533037036*^9}, {
   3.871495701691016*^9, 3.871495754976711*^9}, {3.871501935052307*^9, 
   3.8715019353684034`*^9}, {3.8715019802099175`*^9, 3.871501980389491*^9}, {
   3.8715021673379216`*^9, 3.871502184077341*^9}, {3.8715022192807245`*^9, 
   3.8715022218128977`*^9}, {3.8715022785478287`*^9, 3.871502331376102*^9}, {
   3.8715024607556915`*^9, 3.871502519633803*^9}, {3.8715058955155945`*^9, 
   3.871505946263324*^9}, 3.8715468888298435`*^9, {3.8715473688685303`*^9, 
   3.8715473724076614`*^9}, 3.8715481732598314`*^9, {3.871553843294777*^9, 
   3.871553845329866*^9}, {3.8715549735158615`*^9, 3.8715549854635277`*^9}, {
   3.87155508655673*^9, 3.8715550906796184`*^9}, {3.871555386615041*^9, 
   3.871555417793438*^9}, {3.87155575180772*^9, 3.87155575812348*^9}, {
   3.871555788745425*^9, 3.871555796856408*^9}, {3.8715562422705865`*^9, 
   3.8715562961063805`*^9}, {3.871556556604328*^9, 3.8715566030389104`*^9}, {
   3.871565114895653*^9, 3.8715651454886913`*^9}, {3.871566616114977*^9, 
   3.8715666254537954`*^9}, {3.871567744857143*^9, 3.871567800694075*^9}, {
   3.8715679170582314`*^9, 3.87156810689719*^9}, {3.87156822342292*^9, 
   3.87156827445123*^9}, {3.871568324550914*^9, 3.8715683258836637`*^9}, {
   3.8715686370510545`*^9, 3.871568648491802*^9}, {3.871569308706267*^9, 
   3.8715693223971634`*^9}, {3.8715699192028685`*^9, 
   3.8715699392767086`*^9}, {3.8716242200755405`*^9, 3.871624259276189*^9}, {
   3.8716243116664*^9, 3.8716243480080657`*^9}, {3.871624413939108*^9, 
   3.8716244181241007`*^9}, 3.8716244530735683`*^9, {3.8716246233894053`*^9, 
   3.8716246530000105`*^9}, {3.8716247037528305`*^9, 
   3.8716247331538815`*^9}, {3.8716248533080397`*^9, 
   3.8716249002008953`*^9}, {3.8716249417963266`*^9, 
   3.8716249431227555`*^9}, {3.8716251872270284`*^9, 3.8716251952795687`*^9}, 
   3.8716252670233393`*^9, {3.8716253089455175`*^9, 3.871625358086437*^9}, {
   3.8716255755728836`*^9, 3.8716255757937846`*^9}, {3.8716256252403584`*^9, 
   3.8716257542940364`*^9}, {3.871626231486393*^9, 3.8716262650339527`*^9}, {
   3.8716262974905477`*^9, 3.8716263222182426`*^9}, {3.8716315585694027`*^9, 
   3.8716315683476954`*^9}, {3.871631811841282*^9, 3.8716318131496086`*^9}, {
   3.871631888884444*^9, 3.8716319168171515`*^9}, {3.8716320009344068`*^9, 
   3.8716320094414225`*^9}, {3.8716320642280645`*^9, 
   3.8716321198909063`*^9}, {3.871632466162842*^9, 3.8716324784811964`*^9}, {
   3.871632997065817*^9, 3.8716330224545546`*^9}, {3.8716332696610622`*^9, 
   3.8716333138656116`*^9}, {3.871701340559295*^9, 3.871701434190518*^9}, 
   3.8717038236012754`*^9, 3.871704835113139*^9, {3.8719873375150185`*^9, 
   3.871987340409607*^9}, {3.8719876712875805`*^9, 3.8719876725855722`*^9}, {
   3.87198797381339*^9, 3.871987974404258*^9}, 3.8719885581939645`*^9, {
   3.8721332077391768`*^9, 3.8721332643226185`*^9}, {3.872133426656949*^9, 
   3.872133468792323*^9}, {3.8721337391299467`*^9, 3.872133749250903*^9}, {
   3.872134760920744*^9, 3.872134805988428*^9}, {3.8721353007900763`*^9, 
   3.8721353036328683`*^9}, {3.8721360915855217`*^9, 
   3.8721361603066006`*^9}, {3.872136265126271*^9, 3.87213627243693*^9}, 
   3.8721627582184296`*^9, {3.8721628008395147`*^9, 3.872162814238902*^9}, 
   3.8721633736244516`*^9, {3.8722589190926476`*^9, 3.8722589427482505`*^9}, 
   3.8733864540912647`*^9, {3.8734643252351737`*^9, 3.8734643942079825`*^9}, {
   3.8739703333135853`*^9, 3.873970338621664*^9}, {3.8739703739783564`*^9, 
   3.873970522861334*^9}, {3.8739705606060095`*^9, 3.873970671390643*^9}, {
   3.873988176275057*^9, 3.873988183894988*^9}, {3.8739882357770553`*^9, 
   3.873988274398105*^9}, 3.873988895847892*^9, {3.8739890155617228`*^9, 
   3.873989028848087*^9}, {3.873989087013111*^9, 3.873989093971752*^9}, {
   3.8740268997962794`*^9, 3.8740269148829684`*^9}, {3.8740286734928455`*^9, 
   3.874028675336912*^9}, {3.8740500675896482`*^9, 3.874050069444688*^9}, {
   3.8740503591272182`*^9, 3.8740503605254803`*^9}, {3.8740505320546*^9, 
   3.874050533090784*^9}, {3.874051113080516*^9, 3.8740511373407216`*^9}, {
   3.8740512964515657`*^9, 3.874051315704671*^9}, {3.874055279912709*^9, 
   3.874055289836795*^9}, {3.874058986022624*^9, 3.8740590004192314`*^9}, {
   3.8740591992688136`*^9, 3.874059200138074*^9}, 3.876642229017002*^9, {
   3.8766511205159245`*^9, 3.876651145518149*^9}, {3.876827194938181*^9, 
   3.876827215477913*^9}, {3.876827510708609*^9, 3.8768275231631413`*^9}, {
   3.8768277333954935`*^9, 3.8768277617625675`*^9}, {3.8842679870268755`*^9, 
   3.884268004248048*^9}, {3.885641301375705*^9, 3.8856413145735836`*^9}, {
   3.8856413544291153`*^9, 3.885641443446126*^9}, {3.8856417821878414`*^9, 
   3.885641782714676*^9}, 3.885892714425948*^9, {3.886061018102072*^9, 
   3.886061064087037*^9}, {3.8860620439424434`*^9, 3.886062044242584*^9}, 
   3.886063523026184*^9, 3.8860646167829623`*^9, {3.886065182855527*^9, 
   3.886065200207696*^9}, {3.8860652628680325`*^9, 3.886065274969515*^9}, {
   3.886667190775566*^9, 3.8866672090100255`*^9}, {3.886667257988157*^9, 
   3.8866672981964564`*^9}, 3.8866693728156157`*^9, {3.8866694377992244`*^9, 
   3.8866696410224447`*^9}, {3.8866697481197414`*^9, 3.886669794257056*^9}, {
   3.8866701260522237`*^9, 3.8866701364195313`*^9}, {3.886670331556546*^9, 
   3.8866703409979343`*^9}, 3.886671147249213*^9, {3.886671185068704*^9, 
   3.886671206203044*^9}, {3.886674272819068*^9, 3.886674293759095*^9}, {
   3.8866748520753765`*^9, 3.8866748523143697`*^9}, {3.887752388611413*^9, 
   3.887752437915266*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"a7905327-017e-42b5-b271-9517bdb0ffdf"]
}, Closed]]
}, Closed]],

Cell[TextData[StyleBox["Examples", "Chapter"]], "Section",
 CellChangeTimes->{{3.8703522881245923`*^9, 3.870352299213673*^9}, 
   3.870925222705688*^9, {3.871046012801737*^9, 3.8710460140211744`*^9}, {
   3.8713737695588846`*^9, 3.8713737730163546`*^9}, {3.871381046901229*^9, 
   3.871381047705675*^9}, {3.871381847752236*^9, 3.8713818487770844`*^9}, {
   3.871381885929633*^9, 3.8713819106102962`*^9}, 3.8713819600521827`*^9, {
   3.8713822126164293`*^9, 3.8713822168777647`*^9}, {3.8713824728784003`*^9, 
   3.8713824887663507`*^9}, 3.8715694584408026`*^9, {3.8716265872757425`*^9, 
   3.8716266000492496`*^9}, 3.871626666583849*^9, {3.872137804656514*^9, 
   3.872137807046517*^9}},ExpressionUUID->"08a4ffc2-0269-49ef-b637-\
d69db18544b8"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "55"], TraditionalForm]],ExpressionUUID->
  "57fd1194-3534-459d-af57-2777b1a012bb"],
 "\n",
 StyleBox["Source configuration:", "Subsection"]
}], "Section",
 CellChangeTimes->{{3.8703522881245923`*^9, 3.870352299213673*^9}, 
   3.870925222705688*^9, {3.871046012801737*^9, 3.8710460140211744`*^9}, {
   3.8713737695588846`*^9, 3.8713737730163546`*^9}, {3.871381046901229*^9, 
   3.871381047705675*^9}, {3.871381847752236*^9, 3.8713818487770844`*^9}, {
   3.871381885929633*^9, 3.8713819106102962`*^9}, 3.8713819600521827`*^9, {
   3.8713822126164293`*^9, 3.8713822168777647`*^9}, {3.8713824728784003`*^9, 
   3.8713824887663507`*^9}, 3.8715694584408026`*^9, {3.8716265872757425`*^9, 
   3.8716266000492496`*^9}, 3.871626666583849*^9, {3.8716421985501833`*^9, 
   3.8716422261307135`*^9}},ExpressionUUID->"552005fe-d0f0-42d8-abc5-\
3533d74b5eb5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NOpl", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Op", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Op", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NDp", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Dp", "[", "1", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"5", ",", "6"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", "RunModel"}], "Input",
 CellChangeTimes->{{3.8674537088915052`*^9, 3.8674537386707263`*^9}, {
   3.867455355875642*^9, 3.8674553764589405`*^9}, {3.8674573153774233`*^9, 
   3.8674573155496597`*^9}, {3.8701939671202555`*^9, 3.870193981699685*^9}, {
   3.8701940389823475`*^9, 3.8701940391695147`*^9}, {3.870355228063455*^9, 
   3.870355230860306*^9}, {3.87035777530508*^9, 3.870357776493642*^9}, 
   3.8703606969479094`*^9, {3.870369184621709*^9, 3.8703691857195077`*^9}, {
   3.870863291872508*^9, 3.8708632950813107`*^9}, {3.8708715752386355`*^9, 
   3.8708715811496916`*^9}, {3.8708746176734066`*^9, 
   3.8708746208982224`*^9}, {3.870925215122259*^9, 3.870925219228715*^9}, {
   3.8709704771284137`*^9, 3.870970481507351*^9}, {3.870970918300877*^9, 
   3.8709709864669266`*^9}, {3.8709730712937517`*^9, 
   3.8709730729038687`*^9}, {3.8710455960394087`*^9, 
   3.8710456024728894`*^9}, {3.871045956026764*^9, 3.8710459943284597`*^9}, {
   3.8710464086414113`*^9, 3.8710464150053606`*^9}, {3.8710469456395435`*^9, 
   3.871046947939274*^9}, {3.871047481426182*^9, 3.871047481613634*^9}, {
   3.871047597215008*^9, 3.871047608029576*^9}, {3.871047909917902*^9, 
   3.8710479295649533`*^9}, {3.871048097539742*^9, 3.871048097727157*^9}, {
   3.8710489045557113`*^9, 3.8710489068553114`*^9}, {3.871049528664365*^9, 
   3.871049537127014*^9}, {3.8710501955820217`*^9, 3.8710502439939938`*^9}, {
   3.871050739622858*^9, 3.8710507506130095`*^9}, {3.8710508035470304`*^9, 
   3.8710508094120164`*^9}, {3.8710803939674916`*^9, 
   3.8710804392618837`*^9}, {3.871080828552973*^9, 3.871080829184389*^9}, {
   3.871081281918863*^9, 3.871081294505783*^9}, {3.8710813623501587`*^9, 
   3.871081362977596*^9}, {3.8710831947678947`*^9, 3.871083251841468*^9}, {
   3.871084353665863*^9, 3.8710843812428465`*^9}, {3.8710993173133307`*^9, 
   3.871099353992444*^9}, {3.8711005094617615`*^9, 3.871100522999585*^9}, {
   3.8711100658575087`*^9, 3.8711101004490137`*^9}, {3.871110986354332*^9, 
   3.8711110227466183`*^9}, 3.8711114549202776`*^9, 3.8711116807345033`*^9, 
   3.8711118288073587`*^9, 3.871111974665269*^9, {3.8711122044460115`*^9, 
   3.8711122623062406`*^9}, 3.8711135345515203`*^9, 3.8711137895529757`*^9, 
   3.8711143117677317`*^9, 3.8711144421646414`*^9, 3.8711147214728775`*^9, {
   3.871115110287897*^9, 3.871115115973098*^9}, {3.871115209184061*^9, 
   3.8711152141717143`*^9}, {3.8711153814607315`*^9, 3.8711154094952106`*^9}, 
   3.8711154420047436`*^9, 3.8711212093648753`*^9, 3.8711213036785917`*^9, 
   3.8711243661658955`*^9, 3.8711247441710258`*^9, 3.8711248262534986`*^9, 
   3.8711248865807686`*^9, 3.871125390731371*^9, 3.871125575310699*^9, {
   3.871126186708923*^9, 3.8711262340841637`*^9}, 3.8711266677291384`*^9, 
   3.871127236813961*^9, 3.871130308283725*^9, 3.8711305272756653`*^9, {
   3.8711307113710403`*^9, 3.8711307467633934`*^9}, 3.8711311153099995`*^9, 
   3.8711313195168657`*^9, 3.8711315253556986`*^9, 3.871131795219653*^9, 
   3.8711319060041156`*^9, 3.8711322465650606`*^9, 3.8711327717947288`*^9, 
   3.8711329363218775`*^9, 3.871133045064397*^9, 3.871133160434193*^9, 
   3.871133346850669*^9, {3.871133512608444*^9, 3.8711335262084494`*^9}, {
   3.8711341020525064`*^9, 3.8711341127624903`*^9}, 3.871134862818226*^9, {
   3.8711355546061945`*^9, 3.8711355759575167`*^9}, 3.871136030078199*^9, 
   3.8711362952057996`*^9, 3.8711365087262907`*^9, 3.871136770064824*^9, {
   3.871137070572074*^9, 3.8711371043858356`*^9}, 3.871137171612769*^9, {
   3.871185512998102*^9, 3.8711855314531174`*^9}, 3.8711857706531367`*^9, 
   3.8711859516461697`*^9, 3.871186070703644*^9, 3.8711862464514503`*^9, 
   3.871186621162341*^9, 3.8711869526161833`*^9, 3.871187168459134*^9, 
   3.8711872748192434`*^9, 3.8711874437400403`*^9, 3.87118752640285*^9, 
   3.871187863990803*^9, 3.871187942579842*^9, 3.8711880705028133`*^9, 
   3.871188194557111*^9, 3.8711883885744643`*^9, 3.871188504996562*^9, 
   3.8711886271891885`*^9, 3.8711887439967346`*^9, 3.871188844414953*^9, 
   3.871188948173869*^9, 3.8711892317882037`*^9, {3.871189900742766*^9, 
   3.871189906768603*^9}, {3.871190211676075*^9, 3.8711902219191027`*^9}, 
   3.871190286957551*^9, 3.871190504441094*^9, {3.8711914675802097`*^9, 
   3.8711914718940134`*^9}, 3.871191506506141*^9, 3.8711930765351987`*^9, 
   3.871195316605859*^9, 3.871195622082548*^9, 3.871195898222299*^9, 
   3.871195967355912*^9, 3.8711961888990746`*^9, {3.8711965810400515`*^9, 
   3.8711965989892607`*^9}, 3.8711969061801543`*^9, 3.871196990795416*^9, 
   3.871197087703912*^9, 3.8711973123653145`*^9, 3.8711975320253525`*^9, 
   3.871197894078193*^9, 3.8711981968959527`*^9, {3.871198784620085*^9, 
   3.8711988024590006`*^9}, {3.871198931882609*^9, 3.871198942545459*^9}, {
   3.87119923471828*^9, 3.871199273146052*^9}, 3.8711994453904552`*^9, 
   3.871199660952626*^9, {3.871199882925249*^9, 3.871199898232233*^9}, 
   3.871199994264609*^9, 3.8712001836047983`*^9, 3.8712002738196774`*^9, 
   3.8712003727148495`*^9, 3.8712004588133945`*^9, {3.871200550547761*^9, 
   3.87120056092066*^9}, {3.8713810652650137`*^9, 3.8713810691165667`*^9}, {
   3.8713821346863823`*^9, 3.8713821429879107`*^9}, {3.8713821880764046`*^9, 
   3.871382188517352*^9}, {3.871383536864176*^9, 3.8713835481955986`*^9}, {
   3.87138429357704*^9, 3.8713842937176094`*^9}, {3.8713908787018566`*^9, 
   3.871390879022951*^9}, {3.871400558586856*^9, 3.8714005605515714`*^9}, {
   3.871401440067831*^9, 3.8714014522855453`*^9}, 3.8714109280434294`*^9, {
   3.871562205360714*^9, 3.871562206644249*^9}, {3.871732964640209*^9, 
   3.871732965033214*^9}, {3.8734544931168966`*^9, 3.873454512717229*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"2614f700-f5b0-424f-b389-75e854727109"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Initialization...\"\>"], "Print",
 CellChangeTimes->{3.871642632515663*^9, 3.871643061161129*^9, 
  3.8716450381004148`*^9, 3.871652647454361*^9, 3.8716593066578107`*^9, 
  3.873368855514386*^9, 3.8733695945751114`*^9, 3.873372456454065*^9, 
  3.873378015726729*^9, 3.873387159438094*^9, 3.8734503254922953`*^9, 
  3.873453191158595*^9, 3.8734544932532773`*^9, 3.8734551412157664`*^9, 
  3.873455446200693*^9, 3.873460353769993*^9, 3.876908243027568*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"ef44b3b0-8750-4328-93bc-4d772f888749"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "22", "\[InvisibleSpace]", "\<\" scalar fields: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"5", ",", "6"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}], 
     ",", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}], 
     ",", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}], 
     ",", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}], 
     ",", 
     RowBox[{
      RowBox[{"C6", "[", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}],
       "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{"g11", "[", "t", "]"}], ",", 
     RowBox[{"g12", "[", "t", "]"}], ",", 
     RowBox[{"g22", "[", "t", "]"}], ",", 
     RowBox[{"g33", "[", "t", "]"}], ",", 
     RowBox[{"g34", "[", "t", "]"}], ",", 
     RowBox[{"g44", "[", "t", "]"}], ",", 
     RowBox[{"g55", "[", "t", "]"}], ",", 
     RowBox[{"g56", "[", "t", "]"}], ",", 
     RowBox[{"g66", "[", "t", "]"}], ",", 
     RowBox[{"\[Phi]", "[", "t", "]"}]}], "}"}]}],
  SequenceForm[22, " scalar fields: ", {
    $CellContext`C2[1, 2][$CellContext`t], 
    $CellContext`C2[3, 4][$CellContext`t], 
    $CellContext`C2[5, 6][$CellContext`t], 
    $CellContext`C4[1, 3, 5, 6][$CellContext`t], 
    $CellContext`C4[1, 4, 5, 6][$CellContext`t], 
    $CellContext`C4[2, 3, 5, 6][$CellContext`t], 
    $CellContext`C4[2, 4, 5, 6][$CellContext`t], 
    $CellContext`C6[1, 2, 3, 4, 5, 6][$CellContext`t], 
    $CellContext`B2[1, 3][$CellContext`t], 
    $CellContext`B2[1, 4][$CellContext`t], 
    $CellContext`B2[2, 3][$CellContext`t], 
    $CellContext`B2[2, 4][$CellContext`t], 
    $CellContext`g11[$CellContext`t], 
    $CellContext`g12[$CellContext`t], 
    $CellContext`g22[$CellContext`t], 
    $CellContext`g33[$CellContext`t], 
    $CellContext`g34[$CellContext`t], 
    $CellContext`g44[$CellContext`t], 
    $CellContext`g55[$CellContext`t], 
    $CellContext`g56[$CellContext`t], 
    $CellContext`g66[$CellContext`t], 
    $CellContext`\[Phi][$CellContext`t]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.871642632515663*^9, 3.871643061161129*^9, 
  3.8716450381004148`*^9, 3.871652647454361*^9, 3.8716593066578107`*^9, 
  3.873368855514386*^9, 3.8733695945751114`*^9, 3.873372456454065*^9, 
  3.873378015726729*^9, 3.873387159438094*^9, 3.8734503254922953`*^9, 
  3.873453191158595*^9, 3.8734544932532773`*^9, 3.8734551412157664`*^9, 
  3.873455446200693*^9, 3.873460353769993*^9, 3.8769082787964773`*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"2c46b56c-5a8d-49ca-a44a-0381dfa0831f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "40", "\[InvisibleSpace]", "\<\" background fluxes: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"F1", "[", "5", "]"}], ",", 
     RowBox[{"F1", "[", "6", "]"}], ",", 
     RowBox[{"F3", "[", 
      RowBox[{"1", ",", "3", ",", "5"}], "]"}], ",", 
     RowBox[{"F3", "[", 
      RowBox[{"1", ",", "3", ",", "6"}], "]"}], ",", 
     RowBox[{"F3", "[", 
      RowBox[{"1", ",", "4", ",", "5"}], "]"}], ",", 
     RowBox[{"F3", "[", 
      RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
     RowBox[{"F3", "[", 
      RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
     RowBox[{"F3", "[", 
      RowBox[{"2", ",", "3", ",", "6"}], "]"}], ",", 
     RowBox[{"F3", "[", 
      RowBox[{"2", ",", "4", ",", "5"}], "]"}], ",", 
     RowBox[{"F3", "[", 
      RowBox[{"2", ",", "4", ",", "6"}], "]"}], ",", 
     RowBox[{"F5", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], ",", 
     RowBox[{"F5", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], ",", 
     RowBox[{"H", "[", 
      RowBox[{"1", ",", "2", ",", "5"}], "]"}], ",", 
     RowBox[{"H", "[", 
      RowBox[{"1", ",", "2", ",", "6"}], "]"}], ",", 
     RowBox[{"H", "[", 
      RowBox[{"3", ",", "4", ",", "5"}], "]"}], ",", 
     RowBox[{"H", "[", 
      RowBox[{"3", ",", "4", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"1", ",", "3", ",", "5"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"1", ",", "3", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"1", ",", "4", ",", "5"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"2", ",", "3", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"2", ",", "4", ",", "5"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"2", ",", "4", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"3", ",", "1", ",", "5"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"3", ",", "1", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"3", ",", "2", ",", "5"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"3", ",", "2", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"4", ",", "1", ",", "5"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"4", ",", "1", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"4", ",", "2", ",", "5"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"4", ",", "2", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"5", ",", "1", ",", "3"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"5", ",", "1", ",", "4"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"5", ",", "2", ",", "3"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"5", ",", "2", ",", "4"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"6", ",", "1", ",", "3"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"6", ",", "1", ",", "4"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"6", ",", "2", ",", "3"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"6", ",", "2", ",", "4"}], "]"}]}], "}"}]}],
  SequenceForm[40, " background fluxes: ", {
    $CellContext`F1[5], 
    $CellContext`F1[6], 
    $CellContext`F3[1, 3, 5], 
    $CellContext`F3[1, 3, 6], 
    $CellContext`F3[1, 4, 5], 
    $CellContext`F3[1, 4, 6], 
    $CellContext`F3[2, 3, 5], 
    $CellContext`F3[2, 3, 6], 
    $CellContext`F3[2, 4, 5], 
    $CellContext`F3[2, 4, 6], 
    $CellContext`F5[1, 2, 3, 4, 5], 
    $CellContext`F5[1, 2, 3, 4, 6], 
    $CellContext`H[1, 2, 5], 
    $CellContext`H[1, 2, 6], 
    $CellContext`H[3, 4, 5], 
    $CellContext`H[3, 4, 6], 
    $CellContext`f[1, 3, 5], 
    $CellContext`f[1, 3, 6], 
    $CellContext`f[1, 4, 5], 
    $CellContext`f[1, 4, 6], 
    $CellContext`f[2, 3, 5], 
    $CellContext`f[2, 3, 6], 
    $CellContext`f[2, 4, 5], 
    $CellContext`f[2, 4, 6], 
    $CellContext`f[3, 1, 5], 
    $CellContext`f[3, 1, 6], 
    $CellContext`f[3, 2, 5], 
    $CellContext`f[3, 2, 6], 
    $CellContext`f[4, 1, 5], 
    $CellContext`f[4, 1, 6], 
    $CellContext`f[4, 2, 5], 
    $CellContext`f[4, 2, 6], 
    $CellContext`f[5, 1, 3], 
    $CellContext`f[5, 1, 4], 
    $CellContext`f[5, 2, 3], 
    $CellContext`f[5, 2, 4], 
    $CellContext`f[6, 1, 3], 
    $CellContext`f[6, 1, 4], 
    $CellContext`f[6, 2, 3], 
    $CellContext`f[6, 2, 4]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.871642632515663*^9, 3.871643061161129*^9, 
  3.8716450381004148`*^9, 3.871652647454361*^9, 3.8716593066578107`*^9, 
  3.873368855514386*^9, 3.8733695945751114`*^9, 3.873372456454065*^9, 
  3.873378015726729*^9, 3.873387159438094*^9, 3.8734503254922953`*^9, 
  3.873453191158595*^9, 3.8734544932532773`*^9, 3.8734551412157664`*^9, 
  3.873455446200693*^9, 3.873460353769993*^9, 3.8769082788120575`*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"d6a01b81-34c8-4356-bce0-ec3b90bc3acc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Generic flat directions: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"C6", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}], 
     "[", "t", "]"}], "}"}]}],
  SequenceForm["Generic flat directions: ", {
    $CellContext`C6[1, 2, 3, 4, 5, 6][$CellContext`t]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.871642632515663*^9, 3.871643061161129*^9, 
  3.8716450381004148`*^9, 3.871652647454361*^9, 3.8716593066578107`*^9, 
  3.873368855514386*^9, 3.8733695945751114`*^9, 3.873372456454065*^9, 
  3.873378015726729*^9, 3.873387159438094*^9, 3.8734503254922953`*^9, 
  3.873453191158595*^9, 3.8734544932532773`*^9, 3.8734551412157664`*^9, 
  3.873455446200693*^9, 3.873460353769993*^9, 3.8769082791401415`*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"b8695887-c8c8-4b07-ac6f-05458f8e90df"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Solution ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["s", "55", "+"], "12"}], TraditionalForm]],
  CellChangeTimes->{
   3.850373253652252*^9, {3.850373323061492*^9, 3.8503733721666317`*^9}, {
    3.850373419056591*^9, 3.8503734215217466`*^9}, 3.8587654463386564`*^9},
  ExpressionUUID->"a9868a62-baab-4bb8-aa78-a3faa4811ddc"]
}], "Subsection",
 CellChangeTimes->{{3.871562266912733*^9, 3.8715623190758934`*^9}, {
  3.8717284680235095`*^9, 3.8717284685404267`*^9}, {3.871732110927702*^9, 
  3.8717321127760983`*^9}},ExpressionUUID->"c8b8f3f0-bb30-439d-b33e-\
f8a1e058d12d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "12"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "7.727177185861397`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "2.2569215718539537`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.14436135203993058`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.4942839801759979`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.29747255655938276`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.08199194215315306`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.006519748923641513`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.24450921802769002`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2193161877900493`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3644682080232862`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.4230470081250839`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2646546977657695`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.25895496732290796`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.790106571129583`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12778336356413766`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.536564511166885`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.46148394790143943`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10622702061293686`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.055108543640240905`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.011986554647041521`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.24449049116945903`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06505262852792455`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.273157090662174`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.09840211969948662`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.055108543640240905`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "AnalyseSol", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.781938651110544*^9, 3.781938655485444*^9}, {
   3.781938753573326*^9, 3.781938811618178*^9}, {3.7831703393949347`*^9, 
   3.783170371683024*^9}, {3.783772762693671*^9, 3.7837727649655333`*^9}, {
   3.787404299735312*^9, 3.787404304807131*^9}, 3.788094559796179*^9, {
   3.788850939585531*^9, 3.7888509460373144`*^9}, {3.7891335315555468`*^9, 
   3.7891335332017713`*^9}, {3.7892192013063474`*^9, 
   3.7892192044529715`*^9}, {3.789291946623537*^9, 3.7892919733580585`*^9}, {
   3.78929453712208*^9, 3.789294546735546*^9}, 3.7892982667455163`*^9, {
   3.791544772704542*^9, 3.79154477560023*^9}, {3.827333064481888*^9, 
   3.827333074405034*^9}, {3.8292104840266933`*^9, 3.829210486300155*^9}, {
   3.829220290820447*^9, 3.8292203042280564`*^9}, 3.829228525580119*^9, 
   3.829276765755169*^9, 3.8292768276974807`*^9, {3.835862255391605*^9, 
   3.8358623250618625`*^9}, 3.835862363740336*^9, {3.8487275528002777`*^9, 
   3.8487275791250386`*^9}, {3.850381221204447*^9, 3.850381221210498*^9}, {
   3.850381410641587*^9, 3.850381412984764*^9}, 3.8503815951210227`*^9, {
   3.8503817783741007`*^9, 3.8503817829267645`*^9}, 3.8503820632979116`*^9, 
   3.850382166763832*^9, {3.8503822845157723`*^9, 3.8503822873161154`*^9}, 
   3.8503825658833895`*^9, 3.8587668175278687`*^9, {3.8711870943094673`*^9, 
   3.871187153998597*^9}, 3.8716418796573296`*^9, 3.871642531095586*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"7ee0d221-452d-4cbf-86b9-9467366b1acc"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"4d Ricci scalar \\!\\(\\*SubscriptBox[\\(R\\), \\(4\\)]\\) = 4\
\\!\\(\\*SubscriptBox[\\(V\\), \\(min\\)]\\) = \"\>", "\[InvisibleSpace]", 
   "0.05966305102358316`", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "4d Ricci scalar \!\(\*SubscriptBox[\(R\), \(4\)]\) = \
4\!\(\*SubscriptBox[\(V\), \(min\)]\) = ", 0.05966305102358316, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.8769082808876348`*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"cb02a185-db8d-42c1-9594-c0c266805753"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"6d Ricci scalar \\!\\(\\*SubscriptBox[\\(R\\), \\(6\\)]\\) = \
\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.4094726936749862`"}]}],
  SequenceForm[
  "6d Ricci scalar \!\(\*SubscriptBox[\(R\), \(6\)]\) = ", \
-0.4094726936749862],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.876908280950081*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"6ebc7098-35ec-42c8-bef0-b5bf81557b2a"],

Cell[BoxData["\<\"Check: the gradient of the potential is vanishing at the \
point in field space. \[Checkmark]\"\>"], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.876908280965702*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"f9ac96c7-9c82-4845-a435-147142dfbc36"],

Cell[BoxData["\<\"Diagonalizing the mass matrix...\"\>"], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.876908280965702*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"266a99ef-0921-4c3d-a095-d8d8c07a00f9"],

Cell[BoxData["\<\"Masses\.b2:\"\>"], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.876908464246657*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"73a0d96b-d742-4764-9646-5107d4220385"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.052818158984850754`"}], ",", 
   RowBox[{"-", "0.0006163582361171788`"}], ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0.00002028829255473069`", ",", "0.031968229423848936`", ",", 
   "0.05531879058829039`", ",", "0.1229912257760665`", ",", 
   "0.21922080623983928`", ",", "0.2867130675095904`", ",", 
   "0.5272319721362974`", ",", "0.5918582503325788`", ",", 
   "0.6009092468062596`", ",", "0.8208996246739778`", ",", 
   "1.0944303602324006`", ",", "1.1732611762115792`", ",", 
   "1.4988101136357979`", ",", "1.5695078174318886`", ",", 
   "3.2104424573048775`", ",", "4.566339384274339`"}], "}"}]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.876908464256658*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"f01f11a1-1cdb-48cb-aacb-054e87ed35ca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Eta]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "3.541096747732408`"}]}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Eta]\), \(V\)]\) = ", \
-3.541096747732408],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.8769084646933117`*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"aa97ca6b-8e8b-4f36-bb53-583c8bdcf390"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of massless fields: \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["Number of massless fields: ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.87690847871437*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"b1d03999-c12d-499c-b10f-07987b4055ab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Massless field \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\":\"\>"}],
  SequenceForm["Massless field ", 1, ":"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.876908478721362*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"fc2f0265-f341-40d0-bdff-714c8832e3b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"m\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"1.2884622958916545`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], 
    "-", 
    RowBox[{"0.5770112798815974`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], 
    "+", 
    RowBox[{"0.055557264826756866`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], 
    "-", 
    RowBox[{"0.06193775326872225`", " ", 
     RowBox[{
      RowBox[{"C6", "[", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}],
       "[", "t", "]"}]}]}]}],
  SequenceForm[
  "m", 1, " = ", 
   1.2884622958916545` $CellContext`C4[1, 3, 5, 6][$CellContext`t] - 
   0.5770112798815974 $CellContext`C4[1, 4, 5, 6][$CellContext`t] + 
   0.055557264826756866` $CellContext`C4[2, 4, 5, 6][$CellContext`t] - 
   0.06193775326872225 $CellContext`C6[1, 2, 3, 4, 5, 6][$CellContext`t]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.8769084787671647`*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"b754015f-cfe6-4222-ac7e-c4a9a4a40314"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Massless field \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\":\"\>"}],
  SequenceForm["Massless field ", 2, ":"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.8769084787741194`*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"de1b60c8-9aaf-44ee-b991-9c8ca868feb2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"m\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "0.11162388946029439`"}], " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], 
    "-", 
    RowBox[{"0.06656654596269003`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], 
    "+", 
    RowBox[{"0.38828485822059244`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], 
    "-", 
    RowBox[{"1.3536409683283699`", " ", 
     RowBox[{
      RowBox[{"C6", "[", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}],
       "[", "t", "]"}]}]}]}],
  SequenceForm[
  "m", 2, " = ", (-0.11162388946029439`) $CellContext`C4[
     1, 3, 5, 6][$CellContext`t] - 
   0.06656654596269003 $CellContext`C4[1, 4, 5, 6][$CellContext`t] + 
   0.38828485822059244` $CellContext`C4[2, 4, 5, 6][$CellContext`t] - 
   1.3536409683283699` $CellContext`C6[1, 2, 3, 4, 5, 6][$CellContext`t]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.876908478782473*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"8ce1c97e-5b61-4c5b-b48a-2e15124c0fb6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Massless field \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\":\"\>"}],
  SequenceForm["Massless field ", 3, ":"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.8769084787874107`*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"fc73455c-8b58-4114-bed0-902258dc7e78"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"m\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"0.4151099505052955`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], 
    "+", 
    RowBox[{"0.9947239717485958`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], 
    "+", 
    RowBox[{"0.8987248065912006`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], 
    "+", 
    RowBox[{"0.17464727606750552`", " ", 
     RowBox[{
      RowBox[{"C6", "[", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}],
       "[", "t", "]"}]}]}]}],
  SequenceForm[
  "m", 3, " = ", 
   0.4151099505052955 $CellContext`C4[1, 3, 5, 6][$CellContext`t] + 
   0.9947239717485958 $CellContext`C4[1, 4, 5, 6][$CellContext`t] + 
   0.8987248065912006 $CellContext`C4[2, 4, 5, 6][$CellContext`t] + 
   0.17464727606750552` $CellContext`C6[1, 2, 3, 4, 5, 6][$CellContext`t]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.8769084787943926`*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"177950cb-d289-483a-b48b-78c5ff14ea87"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Massless field \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\":\"\>"}],
  SequenceForm["Massless field ", 4, ":"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.876908478800149*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"7bfc180f-32e4-4f49-809e-60f66216b3eb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"m\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"0.39381308809999416`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], 
    "+", 
    RowBox[{"0.8204578586842205`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], 
    "-", 
    RowBox[{"1.0190397348578677`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], 
    "-", 
    RowBox[{"0.3651276113159017`", " ", 
     RowBox[{
      RowBox[{"C6", "[", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}],
       "[", "t", "]"}]}]}]}],
  SequenceForm[
  "m", 4, " = ", 
   0.39381308809999416` $CellContext`C4[1, 3, 5, 6][$CellContext`t] + 
   0.8204578586842205 $CellContext`C4[1, 4, 5, 6][$CellContext`t] - 
   1.0190397348578677` $CellContext`C4[2, 4, 5, 6][$CellContext`t] - 
   0.3651276113159017 $CellContext`C6[1, 2, 3, 4, 5, 6][$CellContext`t]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.8769084788061323`*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"d2a11a0a-85a1-45f5-b44a-9d44ea446631"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of tachyons: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["Number of tachyons: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.876908478812151*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"ece161f2-d117-46ce-921e-aee1a1a03ee5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Tachyon \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\", with m\.b2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.052818158984850754`"}], "\[InvisibleSpace]", "\<\":\"\>"}],
  SequenceForm["Tachyon ", 1, ", with m\.b2 = ", -0.052818158984850754`, ":"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.8769084788177643`*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"b51a91a3-74bb-4dc4-bb34-17a6f7df76f1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"t\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "0.06446700822381159`"}], " ", 
     RowBox[{"g11", "[", "t", "]"}]}], "-", 
    RowBox[{"0.04451176914814598`", " ", 
     RowBox[{"g12", "[", "t", "]"}]}], "+", 
    RowBox[{"0.10739765041117946`", " ", 
     RowBox[{"g22", "[", "t", "]"}]}], "-", 
    RowBox[{"0.07584933691170234`", " ", 
     RowBox[{"g33", "[", "t", "]"}]}], "-", 
    RowBox[{"0.0376272836654838`", " ", 
     RowBox[{"g34", "[", "t", "]"}]}], "-", 
    RowBox[{"0.37907165084529626`", " ", 
     RowBox[{"g44", "[", "t", "]"}]}], "-", 
    RowBox[{"0.6507337866769053`", " ", 
     RowBox[{"g55", "[", "t", "]"}]}], "-", 
    RowBox[{"0.09400430666346073`", " ", 
     RowBox[{"g56", "[", "t", "]"}]}], "-", 
    RowBox[{"0.6376675018277881`", " ", 
     RowBox[{"g66", "[", "t", "]"}]}], "+", 
    RowBox[{"0.18139428339653435`", " ", 
     RowBox[{"\[Phi]", "[", "t", "]"}]}], "-", 
    RowBox[{"0.05436008647080417`", " ", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.034867037039104154`", " ", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.00277221086763882`", " ", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.07732276421843885`", " ", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "[", "t", "]"}]}], "+", 
    RowBox[{"0.043606737168893704`", " ", 
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}]}], "+", 
    RowBox[{"0.034998550023018944`", " ", 
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.01442500337601565`", " ", 
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"5", ",", "6"}], "]"}], "[", "t", "]"}]}], "+", 
    RowBox[{"0.07305283957484045`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", 
      "]"}]}]}]}],
  SequenceForm[
  "t", 1, " = ", (-0.06446700822381159) $CellContext`g11[$CellContext`t] - 
   0.04451176914814598 $CellContext`g12[$CellContext`t] + 
   0.10739765041117946` $CellContext`g22[$CellContext`t] - 
   0.07584933691170234 $CellContext`g33[$CellContext`t] - 
   0.0376272836654838 $CellContext`g34[$CellContext`t] - 
   0.37907165084529626` $CellContext`g44[$CellContext`t] - 
   0.6507337866769053 $CellContext`g55[$CellContext`t] - 
   0.09400430666346073 $CellContext`g56[$CellContext`t] - 
   0.6376675018277881 $CellContext`g66[$CellContext`t] + 
   0.18139428339653435` $CellContext`\[Phi][$CellContext`t] - 
   0.05436008647080417 $CellContext`B2[1, 3][$CellContext`t] - 
   0.034867037039104154` $CellContext`B2[1, 4][$CellContext`t] - 
   0.00277221086763882 $CellContext`B2[2, 3][$CellContext`t] - 
   0.07732276421843885 $CellContext`B2[2, 4][$CellContext`t] + 
   0.043606737168893704` $CellContext`C2[1, 2][$CellContext`t] + 
   0.034998550023018944` $CellContext`C2[3, 4][$CellContext`t] - 
   0.01442500337601565 $CellContext`C2[5, 6][$CellContext`t] + 
   0.07305283957484045 $CellContext`C4[2, 3, 5, 6][$CellContext`t]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.8769084788277383`*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"d448d923-1b31-4528-b70f-96cc1c3d7e7b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Tachyon \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\", with m\.b2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.0006163582361171788`"}], "\[InvisibleSpace]", "\<\":\"\>"}],
  SequenceForm["Tachyon ", 2, ", with m\.b2 = ", -0.0006163582361171788, ":"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.8769084788553123`*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"7314d312-58f6-4737-9e64-2cdd132d72a2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"t\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"0.10258305682768137`", " ", 
     RowBox[{"g11", "[", "t", "]"}]}], "-", 
    RowBox[{"0.02221748899347463`", " ", 
     RowBox[{"g12", "[", "t", "]"}]}], "-", 
    RowBox[{"0.08412739281853969`", " ", 
     RowBox[{"g22", "[", "t", "]"}]}], "-", 
    RowBox[{"0.06421541377855139`", " ", 
     RowBox[{"g33", "[", "t", "]"}]}], "-", 
    RowBox[{"0.014534770645167028`", " ", 
     RowBox[{"g34", "[", "t", "]"}]}], "-", 
    RowBox[{"0.0049950238985960686`", " ", 
     RowBox[{"g44", "[", "t", "]"}]}], "-", 
    RowBox[{"0.22164228891509452`", " ", 
     RowBox[{"g55", "[", "t", "]"}]}], "-", 
    RowBox[{"0.005590227500666641`", " ", 
     RowBox[{"g56", "[", "t", "]"}]}], "-", 
    RowBox[{"0.07721175262668373`", " ", 
     RowBox[{"g66", "[", "t", "]"}]}], "-", 
    RowBox[{"0.08560184842814403`", " ", 
     RowBox[{"\[Phi]", "[", "t", "]"}]}], "+", 
    RowBox[{"0.08370944323565271`", " ", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.03021879426463153`", " ", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.01683703847662335`", " ", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}]}], "+", 
    RowBox[{"0.03939053183945141`", " ", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.07268103318935114`", " ", 
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}]}], "+", 
    RowBox[{"0.20237695432656097`", " ", 
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.2284899034365597`", " ", 
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"5", ",", "6"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"1.3611137521148913`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", 
      "]"}]}]}]}],
  SequenceForm[
  "t", 2, " = ", 0.10258305682768137` $CellContext`g11[$CellContext`t] - 
   0.02221748899347463 $CellContext`g12[$CellContext`t] - 
   0.08412739281853969 $CellContext`g22[$CellContext`t] - 
   0.06421541377855139 $CellContext`g33[$CellContext`t] - 
   0.014534770645167028` $CellContext`g34[$CellContext`t] - 
   0.0049950238985960686` $CellContext`g44[$CellContext`t] - 
   0.22164228891509452` $CellContext`g55[$CellContext`t] - 
   0.005590227500666641 $CellContext`g56[$CellContext`t] - 
   0.07721175262668373 $CellContext`g66[$CellContext`t] - 
   0.08560184842814403 $CellContext`\[Phi][$CellContext`t] + 
   0.08370944323565271 $CellContext`B2[1, 3][$CellContext`t] - 
   0.03021879426463153 $CellContext`B2[1, 4][$CellContext`t] - 
   0.01683703847662335 $CellContext`B2[2, 3][$CellContext`t] + 
   0.03939053183945141 $CellContext`B2[2, 4][$CellContext`t] - 
   0.07268103318935114 $CellContext`C2[1, 2][$CellContext`t] + 
   0.20237695432656097` $CellContext`C2[3, 4][$CellContext`t] - 
   0.2284899034365597 $CellContext`C2[5, 6][$CellContext`t] - 
   1.3611137521148913` $CellContext`C4[2, 3, 5, 6][$CellContext`t]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8716789327773743`*^9, 3.873453259870226*^9, 
  3.8769084788643246`*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"d4d937f0-b910-43d1-8ca4-6808f453f1d1"]
}, Open  ]]
}, Open  ]],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.5", "0"]}]}],
  FontSize->
   12]],ExpressionUUID->"5f9e5cb8-9468-4c9c-9017-eb6be79239ed"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.85038256310828*^9, 
   3.8503825631092777`*^9}, {3.8587673175657597`*^9, 
   3.8587673175657597`*^9}},ExpressionUUID->"22f19b3b-4c0f-4056-81cc-\
ecc1f0439361"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Solution ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["s", "55", "+"], "18"}], TraditionalForm]],
  CellChangeTimes->{
   3.850373253652252*^9, {3.850373323061492*^9, 3.8503733721666317`*^9}, {
    3.850373419056591*^9, 3.8503734215217466`*^9}, 3.8587654463386564`*^9},
  ExpressionUUID->"d3e8f28d-869f-4d3a-8a13-220830638699"]
}], "Subsection",
 CellChangeTimes->{{3.871562266912733*^9, 3.8715623190758934`*^9}, {
  3.8717284680235095`*^9, 3.8717284685404267`*^9}, {3.8717320005089617`*^9, 
  3.8717320013744545`*^9}},ExpressionUUID->"df73d207-1761-42e7-b5ec-\
8a23087573e3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "18"}],
    TraditionalForm], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "5.0452918941052465`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1.7064979260649915`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.14501751402126942`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "1.1790522453863839`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.03239592078194108`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.17113731188757275`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.22671778157025665`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.041314581498842505`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.5573151720348904`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03850807670627531`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.6228799210725896`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.694827195242644`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.46484259245864173`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8269827989645849`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03406314583163334`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.01265987179717036`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.15052923949437144`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "1.57990679309808`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.27154029585210904`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.12647398399438958`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "1.2374047296767348`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.21267409435359047`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.15219457699016165`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.026157847186640666`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "AnalyseSol", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.814267106682329*^9, 3.814267120014983*^9}, {
   3.8142671501813955`*^9, 3.814267160844019*^9}, {3.814267260771757*^9, 
   3.8142673112709303`*^9}, {3.8142674146117787`*^9, 3.814267480900354*^9}, {
   3.8142677817834377`*^9, 3.8142677859157147`*^9}, {3.814267876214756*^9, 
   3.814267926218934*^9}, {3.8142679573134456`*^9, 3.814268044283597*^9}, {
   3.814268075252179*^9, 3.814268109205383*^9}, {3.8142682111330853`*^9, 
   3.814268248159064*^9}, {3.8142683830183697`*^9, 3.8142683933701553`*^9}, {
   3.8142684335921946`*^9, 3.8142684520568323`*^9}, {3.814268525580047*^9, 
   3.814268558240156*^9}, {3.8142685911433487`*^9, 3.814268609042693*^9}, {
   3.818949892899876*^9, 3.818949894103798*^9}, {3.819275077045043*^9, 
   3.8192750792054605`*^9}, {3.827332407430829*^9, 3.827332415040845*^9}, {
   3.8292115096037364`*^9, 3.829211538484639*^9}, {3.829220398687958*^9, 
   3.829220416767546*^9}, {3.829235789649474*^9, 3.8292357979636173`*^9}, {
   3.8358635106275268`*^9, 3.83586352663029*^9}, 3.8358641693395853`*^9, 
   3.848727887008362*^9, 3.850381221257591*^9, {3.8503814517496076`*^9, 
   3.8503814538448043`*^9}, 3.8503815951557684`*^9, {3.8503818404682517`*^9, 
   3.8503818408607745`*^9}, 3.8503820912496*^9, 3.8503821668748426`*^9, {
   3.850382329646407*^9, 3.8503823346790156`*^9}, 3.850382729086178*^9, 
   3.8587668211572485`*^9, {3.8711880559326105`*^9, 3.871188056373477*^9}, {
   3.8711881177577467`*^9, 3.8711881450552425`*^9}, 3.871641913491044*^9, 
   3.871642546352566*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"764b968c-39c7-48f6-b5d9-519868ab1893"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"4d Ricci scalar \\!\\(\\*SubscriptBox[\\(R\\), \\(4\\)]\\) = 4\
\\!\\(\\*SubscriptBox[\\(V\\), \\(min\\)]\\) = \"\>", "\[InvisibleSpace]", 
   "0.02843025992785808`", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "4d Ricci scalar \!\(\*SubscriptBox[\(R\), \(4\)]\) = \
4\!\(\*SubscriptBox[\(V\), \(min\)]\) = ", 0.02843025992785808, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.871679626616683*^9, 3.876908480979789*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"e0c116b9-00ee-40ff-851d-fbf239fbfabf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"6d Ricci scalar \\!\\(\\*SubscriptBox[\\(R\\), \\(6\\)]\\) = \
\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.44861441553334747`"}]}],
  SequenceForm[
  "6d Ricci scalar \!\(\*SubscriptBox[\(R\), \(6\)]\) = ", \
-0.44861441553334747`],
  Editable->False]], "Print",
 CellChangeTimes->{3.871679626616683*^9, 3.8769084809827414`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"b1fdc674-7837-462c-bec3-f46fc4cf52c7"],

Cell[BoxData["\<\"Check: the gradient of the potential is vanishing at the \
point in field space. \[Checkmark]\"\>"], "Print",
 CellChangeTimes->{3.871679626616683*^9, 3.876908480996702*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"e1095a93-97fe-479a-b434-848f58d5dd22"],

Cell[BoxData["\<\"Diagonalizing the mass matrix...\"\>"], "Print",
 CellChangeTimes->{3.871679626616683*^9, 3.8769084810006914`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"8c0f6ddc-395b-492e-9a8f-1faa673d17e4"],

Cell[BoxData["\<\"Masses\.b2:\"\>"], "Print",
 CellChangeTimes->{3.871679626616683*^9, 3.876908653821025*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"4a465688-f83e-432f-9af4-a7388818f359"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.12502647496715907`"}], ",", 
   RowBox[{"-", "0.02250805435057994`"}], ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0.008647006234471677`", ",", "0.06706332195630588`", ",", 
   "0.1522496843031061`", ",", "0.2914162980569259`", ",", 
   "0.32943043311349285`", ",", "0.8420864952315261`", ",", 
   "1.4532099718378202`", ",", "1.5216128803733038`", ",", 
   "1.591211452641535`", ",", "2.1139076705022983`", ",", 
   "2.688243346391947`", ",", "3.102925896917914`", ",", "4.343691571892299`",
    ",", "4.686358743832692`", ",", "6.0872793729236765`", ",", 
   "9.94799738535597`"}], "}"}]], "Print",
 CellChangeTimes->{3.871679626616683*^9, 3.876908655411376*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"4085c12e-d34a-48de-9a08-49226e5f265c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Eta]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "17.590620034345708`"}]}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Eta]\), \(V\)]\) = ", \
-17.590620034345708`],
  Editable->False]], "Print",
 CellChangeTimes->{3.871679626616683*^9, 3.8769086558523893`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"f1e2a334-92ee-461e-b0bd-5de2669c7a3f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of massless fields: \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["Number of massless fields: ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.871679626616683*^9, 3.8769086573401237`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"c6fd9d7a-1009-43f5-999e-4599dc8946d6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Massless field \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\":\"\>"}],
  SequenceForm["Massless field ", 1, ":"],
  Editable->False]], "Print",
 CellChangeTimes->{3.871679626616683*^9, 3.876908657441141*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"8e4735f6-307c-4392-aeed-8d635770d45e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"m\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1.2747455497080449`"}], " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], 
    "-", 
    RowBox[{"0.2190919016337131`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], 
    "+", 
    RowBox[{"0.42190982725006754`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], 
    "+", 
    RowBox[{"0.3687848145705112`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], 
    "+", 
    RowBox[{"0.11407182101671795`", " ", 
     RowBox[{
      RowBox[{"C6", "[", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}],
       "[", "t", "]"}]}]}]}],
  SequenceForm[
  "m", 1, " = ", (-1.2747455497080449`) $CellContext`C4[
     1, 3, 5, 6][$CellContext`t] - 
   0.2190919016337131 $CellContext`C4[1, 4, 5, 6][$CellContext`t] + 
   0.42190982725006754` $CellContext`C4[2, 3, 5, 6][$CellContext`t] + 
   0.3687848145705112 $CellContext`C4[2, 4, 5, 6][$CellContext`t] + 
   0.11407182101671795` $CellContext`C6[1, 2, 3, 4, 5, 6][$CellContext`t]],
  Editable->False]], "Print",
 CellChangeTimes->{3.871679626616683*^9, 3.8769086575141706`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"3c26501d-e661-4dbd-a47b-84b066a86dd8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Massless field \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\":\"\>"}],
  SequenceForm["Massless field ", 2, ":"],
  Editable->False]], "Print",
 CellChangeTimes->{3.871679626616683*^9, 3.876908657603883*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"870b1c0d-c4dd-4ca7-bbe2-939d57be4d70"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"m\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"0.3364575727430292`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], 
    "+", 
    RowBox[{"0.05782732832306572`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], 
    "-", 
    RowBox[{"0.11302233305079029`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], 
    "+", 
    RowBox[{"1.058883069230443`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], 
    "+", 
    RowBox[{"0.8657048571954293`", " ", 
     RowBox[{
      RowBox[{"C6", "[", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}],
       "[", "t", "]"}]}]}]}],
  SequenceForm[
  "m", 2, " = ", 
   0.3364575727430292 $CellContext`C4[1, 3, 5, 6][$CellContext`t] + 
   0.05782732832306572 $CellContext`C4[1, 4, 5, 6][$CellContext`t] - 
   0.11302233305079029` $CellContext`C4[2, 3, 5, 6][$CellContext`t] + 
   1.058883069230443 $CellContext`C4[2, 4, 5, 6][$CellContext`t] + 
   0.8657048571954293 $CellContext`C6[1, 2, 3, 4, 5, 6][$CellContext`t]],
  Editable->False]], "Print",
 CellChangeTimes->{3.871679626616683*^9, 3.8769086577459283`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"7b9e10e1-fcb2-470c-b88a-a8325249cc6b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Massless field \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\":\"\>"}],
  SequenceForm["Massless field ", 3, ":"],
  Editable->False]], "Print",
 CellChangeTimes->{3.871679626616683*^9, 3.876908657820258*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"e7d3b031-c2cb-464a-9699-ecce9618b1f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"m\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "0.3614946198880132`"}], " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], 
    "-", 
    RowBox[{"0.062130472798874375`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], 
    "-", 
    RowBox[{"1.2781060889698082`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], 
    "+", 
    RowBox[{"0.2937908300043381`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], 
    "-", 
    RowBox[{"0.381566793216432`", " ", 
     RowBox[{
      RowBox[{"C6", "[", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}],
       "[", "t", "]"}]}]}]}],
  SequenceForm[
  "m", 3, " = ", (-0.3614946198880132) $CellContext`C4[
     1, 3, 5, 6][$CellContext`t] - 
   0.062130472798874375` $CellContext`C4[1, 4, 5, 6][$CellContext`t] - 
   1.2781060889698082` $CellContext`C4[2, 3, 5, 6][$CellContext`t] + 
   0.2937908300043381 $CellContext`C4[2, 4, 5, 6][$CellContext`t] - 
   0.381566793216432 $CellContext`C6[1, 2, 3, 4, 5, 6][$CellContext`t]],
  Editable->False]], "Print",
 CellChangeTimes->{3.871679626616683*^9, 3.8769086578401556`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"60bc14e8-ae18-4015-b666-24fb98213151"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Massless field \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\":\"\>"}],
  SequenceForm["Massless field ", 4, ":"],
  Editable->False]], "Print",
 CellChangeTimes->{3.871679626616683*^9, 3.876908657906286*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"01f1d219-c01b-4269-8087-31b865ffcada"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"m\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "0.2715833132255828`"}], " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], 
    "-", 
    RowBox[{"0.046677318905098644`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], 
    "-", 
    RowBox[{"0.4191215518675631`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], 
    "-", 
    RowBox[{"0.8102168564308401`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], 
    "+", 
    RowBox[{"1.0449638760228506`", " ", 
     RowBox[{
      RowBox[{"C6", "[", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}],
       "[", "t", "]"}]}]}]}],
  SequenceForm[
  "m", 4, " = ", (-0.2715833132255828) $CellContext`C4[
     1, 3, 5, 6][$CellContext`t] - 
   0.046677318905098644` $CellContext`C4[1, 4, 5, 6][$CellContext`t] - 
   0.4191215518675631 $CellContext`C4[2, 3, 5, 6][$CellContext`t] - 
   0.8102168564308401 $CellContext`C4[2, 4, 5, 6][$CellContext`t] + 
   1.0449638760228506` $CellContext`C6[1, 2, 3, 4, 5, 6][$CellContext`t]],
  Editable->False]], "Print",
 CellChangeTimes->{3.871679626616683*^9, 3.876908657961594*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"98d8741a-0755-454f-a272-b31d59b6ba0f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of tachyons: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["Number of tachyons: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.871679626616683*^9, 3.8769086580153847`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"d27c66f6-15ad-4c71-ad7f-79343631b36b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Tachyon \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\", with m\.b2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.12502647496715907`"}], "\[InvisibleSpace]", "\<\":\"\>"}],
  SequenceForm["Tachyon ", 1, ", with m\.b2 = ", -0.12502647496715907`, ":"],
  Editable->False]], "Print",
 CellChangeTimes->{3.871679626616683*^9, 3.876908658020356*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"931b354a-a912-45b7-b9a8-430c59dfe16e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"t\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "0.8955945518441584`"}], " ", 
     RowBox[{"g11", "[", "t", "]"}]}], "-", 
    RowBox[{"0.016865818911525193`", " ", 
     RowBox[{"g12", "[", "t", "]"}]}], "-", 
    RowBox[{"0.3209817854915763`", " ", 
     RowBox[{"g22", "[", "t", "]"}]}], "+", 
    RowBox[{"0.7331168907446843`", " ", 
     RowBox[{"g33", "[", "t", "]"}]}], "+", 
    RowBox[{"0.1004277357287763`", " ", 
     RowBox[{"g34", "[", "t", "]"}]}], "+", 
    RowBox[{"0.2969237313230067`", " ", 
     RowBox[{"g44", "[", "t", "]"}]}], "-", 
    RowBox[{"0.4690444723783998`", " ", 
     RowBox[{"g55", "[", "t", "]"}]}], "-", 
    RowBox[{"0.11674970524831525`", " ", 
     RowBox[{"g56", "[", "t", "]"}]}], "-", 
    RowBox[{"1.032099817232058`", " ", 
     RowBox[{"g66", "[", "t", "]"}]}], "-", 
    RowBox[{"0.08094982078381044`", " ", 
     RowBox[{"\[Phi]", "[", "t", "]"}]}], "+", 
    RowBox[{"0.04696045853818225`", " ", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.006488090894376433`", " ", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.07686975063242633`", " ", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}]}], "+", 
    RowBox[{"0.30058636777425196`", " ", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.0028457207715308274`", " ", 
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.032860897287618096`", " ", 
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.004616213006648815`", " ", 
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"5", ",", "6"}], "]"}], "[", "t", "]"}]}], "+", 
    RowBox[{"0.009805541526370887`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], 
    "-", 
    RowBox[{"0.05705172272464881`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", 
      "]"}]}]}]}],
  SequenceForm[
  "t", 1, " = ", (-0.8955945518441584) $CellContext`g11[$CellContext`t] - 
   0.016865818911525193` $CellContext`g12[$CellContext`t] - 
   0.3209817854915763 $CellContext`g22[$CellContext`t] + 
   0.7331168907446843 $CellContext`g33[$CellContext`t] + 
   0.1004277357287763 $CellContext`g34[$CellContext`t] + 
   0.2969237313230067 $CellContext`g44[$CellContext`t] - 
   0.4690444723783998 $CellContext`g55[$CellContext`t] - 
   0.11674970524831525` $CellContext`g56[$CellContext`t] - 
   1.032099817232058 $CellContext`g66[$CellContext`t] - 
   0.08094982078381044 $CellContext`\[Phi][$CellContext`t] + 
   0.04696045853818225 $CellContext`B2[1, 3][$CellContext`t] - 
   0.006488090894376433 $CellContext`B2[1, 4][$CellContext`t] - 
   0.07686975063242633 $CellContext`B2[2, 3][$CellContext`t] + 
   0.30058636777425196` $CellContext`B2[2, 4][$CellContext`t] - 
   0.0028457207715308274` $CellContext`C2[1, 2][$CellContext`t] - 
   0.032860897287618096` $CellContext`C2[3, 4][$CellContext`t] - 
   0.004616213006648815 $CellContext`C2[5, 6][$CellContext`t] + 
   0.009805541526370887 $CellContext`C4[1, 3, 5, 6][$CellContext`t] - 
   0.05705172272464881 $CellContext`C4[1, 4, 5, 6][$CellContext`t]],
  Editable->False]], "Print",
 CellChangeTimes->{3.871679626616683*^9, 3.8769086580881243`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"a39c54c1-1468-45a5-8d4b-a4bbb8a5dec0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Tachyon \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\", with m\.b2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.02250805435057994`"}], "\[InvisibleSpace]", "\<\":\"\>"}],
  SequenceForm["Tachyon ", 2, ", with m\.b2 = ", -0.02250805435057994, ":"],
  Editable->False]], "Print",
 CellChangeTimes->{3.871679626616683*^9, 3.8769086582258687`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"746052c8-7c4c-4abf-ae78-db8e8f6ea57f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"t\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"0.11659933536987374`", " ", 
     RowBox[{"g11", "[", "t", "]"}]}], "+", 
    RowBox[{"0.045026999361084855`", " ", 
     RowBox[{"g12", "[", "t", "]"}]}], "+", 
    RowBox[{"0.011953991993121008`", " ", 
     RowBox[{"g22", "[", "t", "]"}]}], "-", 
    RowBox[{"0.2567502646694196`", " ", 
     RowBox[{"g33", "[", "t", "]"}]}], "+", 
    RowBox[{"1.0685790343524835`", " ", 
     RowBox[{"g34", "[", "t", "]"}]}], "+", 
    RowBox[{"0.1989862700740948`", " ", 
     RowBox[{"g44", "[", "t", "]"}]}], "-", 
    RowBox[{"0.018315274180478788`", " ", 
     RowBox[{"g55", "[", "t", "]"}]}], "-", 
    RowBox[{"0.012698827676769294`", " ", 
     RowBox[{"g56", "[", "t", "]"}]}], "+", 
    RowBox[{"0.04641537807513312`", " ", 
     RowBox[{"g66", "[", "t", "]"}]}], "+", 
    RowBox[{"0.024409020482384712`", " ", 
     RowBox[{"\[Phi]", "[", "t", "]"}]}], "+", 
    RowBox[{"0.06433641553147784`", " ", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.1300827696721799`", " ", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.7370615531371326`", " ", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.11422038278710145`", " ", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "[", "t", "]"}]}], "+", 
    RowBox[{"0.1621869824809608`", " ", 
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.39404979109070776`", " ", 
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}]}], "+", 
    RowBox[{"0.14270885008815976`", " ", 
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"5", ",", "6"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.021268197463038083`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], 
    "+", 
    RowBox[{"0.12374505796047049`", " ", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", 
      "]"}]}]}]}],
  SequenceForm[
  "t", 2, " = ", 0.11659933536987374` $CellContext`g11[$CellContext`t] + 
   0.045026999361084855` $CellContext`g12[$CellContext`t] + 
   0.011953991993121008` $CellContext`g22[$CellContext`t] - 
   0.2567502646694196 $CellContext`g33[$CellContext`t] + 
   1.0685790343524835` $CellContext`g34[$CellContext`t] + 
   0.1989862700740948 $CellContext`g44[$CellContext`t] - 
   0.018315274180478788` $CellContext`g55[$CellContext`t] - 
   0.012698827676769294` $CellContext`g56[$CellContext`t] + 
   0.04641537807513312 $CellContext`g66[$CellContext`t] + 
   0.024409020482384712` $CellContext`\[Phi][$CellContext`t] + 
   0.06433641553147784 $CellContext`B2[1, 3][$CellContext`t] - 
   0.1300827696721799 $CellContext`B2[1, 4][$CellContext`t] - 
   0.7370615531371326 $CellContext`B2[2, 3][$CellContext`t] - 
   0.11422038278710145` $CellContext`B2[2, 4][$CellContext`t] + 
   0.1621869824809608 $CellContext`C2[1, 2][$CellContext`t] - 
   0.39404979109070776` $CellContext`C2[3, 4][$CellContext`t] + 
   0.14270885008815976` $CellContext`C2[5, 6][$CellContext`t] - 
   0.021268197463038083` $CellContext`C4[1, 3, 5, 6][$CellContext`t] + 
   0.12374505796047049` $CellContext`C4[1, 4, 5, 6][$CellContext`t]],
  Editable->False]], "Print",
 CellChangeTimes->{3.871679626616683*^9, 3.8769086583315134`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"f513eb5b-5c08-40fc-a91e-6f7c0324245f"]
}, Open  ]]
}, Open  ]],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", " ", "Heis3"}]}],
  FontSize->
   12]],ExpressionUUID->"83f65c97-9d0b-42a7-b619-78b7f82d36bb"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.850382726253729*^9, 
   3.850382726253729*^9}},ExpressionUUID->"26866da5-7327-4f6d-86d4-\
bff8d5d127ed"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "66"], TraditionalForm]],ExpressionUUID->
  "cf06ee62-e67b-4416-9b2d-8e9bb773f284"],
 "\n",
 StyleBox["Source configuration:", "Subsection"]
}], "Section",
 CellChangeTimes->{{3.8703522881245923`*^9, 3.870352299213673*^9}, 
   3.870925222705688*^9, {3.871046012801737*^9, 3.8710460140211744`*^9}, {
   3.871373758144575*^9, 3.871373759110346*^9}, {3.8713926526161757`*^9, 
   3.8713926531134825`*^9}, {3.8715490623191214`*^9, 3.871549065414709*^9}, {
   3.871562740844784*^9, 3.871562756731329*^9}, {3.871562817087216*^9, 
   3.871562817402866*^9}, 3.871569459769388*^9, {3.8716266400610847`*^9, 
   3.8716266607345657`*^9}, {3.8716423488047757`*^9, 
   3.8716423488047757`*^9}, {3.871994876038295*^9, 
   3.871994877075184*^9}},ExpressionUUID->"2fad6f39-23a7-4acf-b040-\
407bdbe98c46"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NOpl", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Op", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Op", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "5"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NDp", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dp", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "5", ",", "6"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Dp", "[", "2", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "6"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", "RunModel"}], "Input",
 CellChangeTimes->{{3.8715627711890364`*^9, 3.87156281178668*^9}, {
   3.8715631198183613`*^9, 3.8715631229127483`*^9}, {3.8715640413456116`*^9, 
   3.8715640614569783`*^9}, 3.87164244439075*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"274015a0-80fb-4f99-94b1-d36dbceb717e"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Initialization...\"\>"], "Print",
 CellChangeTimes->{3.871645342223879*^9, 3.872262979606212*^9, 
  3.872277880770644*^9, 3.872278014796741*^9, 3.87690875880659*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"a6501b2d-5a54-4a1b-abb6-203fce22c189"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "22", "\[InvisibleSpace]", "\<\" scalar fields: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"C1", "[", "6", "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"C3", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"C3", "[", 
       RowBox[{"1", ",", "4", ",", "5"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"C3", "[", 
       RowBox[{"2", ",", "4", ",", "6"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"C3", "[", 
       RowBox[{"2", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"C3", "[", 
       RowBox[{"3", ",", "4", ",", "6"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"C3", "[", 
       RowBox[{"3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"C5", "[", 
       RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t",
       "]"}], ",", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"1", ",", "6"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"2", ",", "5"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"3", ",", "5"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{"g11", "[", "t", "]"}], ",", 
     RowBox[{"g22", "[", "t", "]"}], ",", 
     RowBox[{"g23", "[", "t", "]"}], ",", 
     RowBox[{"g33", "[", "t", "]"}], ",", 
     RowBox[{"g44", "[", "t", "]"}], ",", 
     RowBox[{"g45", "[", "t", "]"}], ",", 
     RowBox[{"g55", "[", "t", "]"}], ",", 
     RowBox[{"g66", "[", "t", "]"}], ",", 
     RowBox[{"\[Phi]", "[", "t", "]"}]}], "}"}]}],
  SequenceForm[22, " scalar fields: ", {
    $CellContext`C1[6][$CellContext`t], 
    $CellContext`C3[1, 2, 3][$CellContext`t], 
    $CellContext`C3[1, 4, 5][$CellContext`t], 
    $CellContext`C3[2, 4, 6][$CellContext`t], 
    $CellContext`C3[2, 5, 6][$CellContext`t], 
    $CellContext`C3[3, 4, 6][$CellContext`t], 
    $CellContext`C3[3, 5, 6][$CellContext`t], 
    $CellContext`C5[2, 3, 4, 5, 6][$CellContext`t], 
    $CellContext`B2[1, 6][$CellContext`t], 
    $CellContext`B2[2, 4][$CellContext`t], 
    $CellContext`B2[2, 5][$CellContext`t], 
    $CellContext`B2[3, 4][$CellContext`t], 
    $CellContext`B2[3, 5][$CellContext`t], 
    $CellContext`g11[$CellContext`t], 
    $CellContext`g22[$CellContext`t], 
    $CellContext`g23[$CellContext`t], 
    $CellContext`g33[$CellContext`t], 
    $CellContext`g44[$CellContext`t], 
    $CellContext`g45[$CellContext`t], 
    $CellContext`g55[$CellContext`t], 
    $CellContext`g66[$CellContext`t], 
    $CellContext`\[Phi][$CellContext`t]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.871645342223879*^9, 3.872262979606212*^9, 
  3.872277880770644*^9, 3.872278014796741*^9, 3.876908795152253*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"102489e2-d431-496d-a0b2-fe6d33e2b166"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "36", "\[InvisibleSpace]", "\<\" background fluxes: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"F0", ",", 
     RowBox[{"F2", "[", 
      RowBox[{"1", ",", "6"}], "]"}], ",", 
     RowBox[{"F2", "[", 
      RowBox[{"2", ",", "4"}], "]"}], ",", 
     RowBox[{"F2", "[", 
      RowBox[{"2", ",", "5"}], "]"}], ",", 
     RowBox[{"F2", "[", 
      RowBox[{"3", ",", "4"}], "]"}], ",", 
     RowBox[{"F2", "[", 
      RowBox[{"3", ",", "5"}], "]"}], ",", 
     RowBox[{"F4", "[", 
      RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], ",", 
     RowBox[{"F4", "[", 
      RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], ",", 
     RowBox[{"F4", "[", 
      RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], ",", 
     RowBox[{"F4", "[", 
      RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], ",", 
     RowBox[{"F4", "[", 
      RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], ",", 
     RowBox[{"F6", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}], 
     ",", 
     RowBox[{"H", "[", 
      RowBox[{"1", ",", "2", ",", "4"}], "]"}], ",", 
     RowBox[{"H", "[", 
      RowBox[{"1", ",", "2", ",", "5"}], "]"}], ",", 
     RowBox[{"H", "[", 
      RowBox[{"1", ",", "3", ",", "4"}], "]"}], ",", 
     RowBox[{"H", "[", 
      RowBox[{"1", ",", "3", ",", "5"}], "]"}], ",", 
     RowBox[{"H", "[", 
      RowBox[{"2", ",", "3", ",", "6"}], "]"}], ",", 
     RowBox[{"H", "[", 
      RowBox[{"4", ",", "5", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"1", ",", "4", ",", "5"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"2", ",", "1", ",", "3"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"2", ",", "4", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"2", ",", "5", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"3", ",", "1", ",", "2"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"3", ",", "4", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"3", ",", "5", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"4", ",", "1", ",", "5"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"4", ",", "2", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"4", ",", "3", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"5", ",", "1", ",", "4"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"5", ",", "2", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"5", ",", "3", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"6", ",", "2", ",", "4"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"6", ",", "2", ",", "5"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"6", ",", "3", ",", "4"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"6", ",", "3", ",", "5"}], "]"}]}], "}"}]}],
  SequenceForm[36, " background fluxes: ", {$CellContext`F0, 
    $CellContext`F2[1, 6], 
    $CellContext`F2[2, 4], 
    $CellContext`F2[2, 5], 
    $CellContext`F2[3, 4], 
    $CellContext`F2[3, 5], 
    $CellContext`F4[1, 2, 4, 6], 
    $CellContext`F4[1, 2, 5, 6], 
    $CellContext`F4[1, 3, 4, 6], 
    $CellContext`F4[1, 3, 5, 6], 
    $CellContext`F4[2, 3, 4, 5], 
    $CellContext`F6[1, 2, 3, 4, 5, 6], 
    $CellContext`H[1, 2, 4], 
    $CellContext`H[1, 2, 5], 
    $CellContext`H[1, 3, 4], 
    $CellContext`H[1, 3, 5], 
    $CellContext`H[2, 3, 6], 
    $CellContext`H[4, 5, 6], 
    $CellContext`f[1, 2, 3], 
    $CellContext`f[1, 4, 5], 
    $CellContext`f[2, 1, 3], 
    $CellContext`f[2, 4, 6], 
    $CellContext`f[2, 5, 6], 
    $CellContext`f[3, 1, 2], 
    $CellContext`f[3, 4, 6], 
    $CellContext`f[3, 5, 6], 
    $CellContext`f[4, 1, 5], 
    $CellContext`f[4, 2, 6], 
    $CellContext`f[4, 3, 6], 
    $CellContext`f[5, 1, 4], 
    $CellContext`f[5, 2, 6], 
    $CellContext`f[5, 3, 6], 
    $CellContext`f[6, 2, 4], 
    $CellContext`f[6, 2, 5], 
    $CellContext`f[6, 3, 4], 
    $CellContext`f[6, 3, 5]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.871645342223879*^9, 3.872262979606212*^9, 
  3.872277880770644*^9, 3.872278014796741*^9, 3.876908795167877*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"9f92018f-1bb0-425c-bf95-176240c3c083"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Generic flat directions: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"C5", "[", 
      RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", 
     "]"}], "}"}]}],
  SequenceForm["Generic flat directions: ", {
    $CellContext`C5[2, 3, 4, 5, 6][$CellContext`t]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.871645342223879*^9, 3.872262979606212*^9, 
  3.872277880770644*^9, 3.872278014796741*^9, 3.876908795262008*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"a5ce8900-76bd-433f-b655-1450994ee669"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Solution ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["s", "66", "+"], "1"}], TraditionalForm]],
  CellChangeTimes->{{3.822031197884405*^9, 3.822031254550623*^9}, 
    3.8220317223190374`*^9, {3.822043551747369*^9, 3.82204358241698*^9}, {
    3.8223747253636293`*^9, 3.822374727426112*^9}, 3.8225758246814146`*^9, {
    3.8225758766397924`*^9, 3.8225758791514864`*^9}, 3.822576244001173*^9, {
    3.833382225086628*^9, 3.8333822406267757`*^9}, {3.833383269370708*^9, 
    3.833383304745446*^9}, 3.833383391636141*^9, {3.8333835515069513`*^9, 
    3.833383612330337*^9}, {3.833504456703719*^9, 3.833504626904359*^9}, {
    3.833505529449718*^9, 3.833505592369235*^9}, 3.8335127623699417`*^9, {
    3.833512794961321*^9, 3.833512812136167*^9}, {3.8335317184989853`*^9, 
    3.833531728156094*^9}, {3.8335321161582403`*^9, 3.833532156722776*^9}, {
    3.8335322714598837`*^9, 3.833532327787793*^9}, {3.8335336028446836`*^9, 
    3.833533606238131*^9}, {3.8335342246361713`*^9, 3.833534309672703*^9}, {
    3.8335344912852573`*^9, 3.833534533980006*^9}, {3.833534595869361*^9, 
    3.833534627136835*^9}, {3.833534736572062*^9, 3.833534817945342*^9}, {
    3.833535051182004*^9, 3.8335350522918367`*^9}, {3.833535836161366*^9, 
    3.833535838953899*^9}, {3.833537533926948*^9, 3.8335376272835627`*^9}, {
    3.833537660462639*^9, 3.833537699771533*^9}, {3.833589723741139*^9, 
    3.83358972393458*^9}, {3.8336010116664314`*^9, 3.833601030768113*^9}, 
    3.833601096170289*^9, {3.833601138965891*^9, 3.8336011956065397`*^9}, {
    3.8336012302411733`*^9, 3.833601415397937*^9}, 3.8336076163451543`*^9, {
    3.8336076654448414`*^9, 3.8336076965898275`*^9}, {3.8338156087500763`*^9, 
    3.8338156299434633`*^9}, {3.833815715123556*^9, 3.833815716467805*^9}, {
    3.833815781795638*^9, 3.833815782012183*^9}, {3.83381583754191*^9, 
    3.833815841178968*^9}, {3.833816002125688*^9, 3.833816002228791*^9}, {
    3.8338160407085943`*^9, 3.833816040986393*^9}, {3.8338161285113707`*^9, 
    3.833816130735359*^9}, {3.8338161919913063`*^9, 3.8338161930057783`*^9}, {
    3.833816264898995*^9, 3.8338162662277517`*^9}, {3.8338550874367*^9, 
    3.833855097005026*^9}, 3.8338552198757133`*^9, {3.833855259802178*^9, 
    3.833855270252133*^9}, {3.833903681155998*^9, 3.833903690367345*^9}, {
    3.833936051106491*^9, 3.8339360599487*^9}, {3.833936116775473*^9, 
    3.83393611753056*^9}, {3.833936172724801*^9, 3.833936173327982*^9}, {
    3.8339362046857653`*^9, 3.833936214424569*^9}, {3.83393628684879*^9, 
    3.833936295267222*^9}, {3.833936367588081*^9, 3.833936377998302*^9}, {
    3.833936509502953*^9, 3.833936535315812*^9}, {3.833936568109377*^9, 
    3.833936638299037*^9}, {3.833937269410985*^9, 3.833937288954962*^9}, {
    3.8357230201714153`*^9, 3.835723028018896*^9}, {3.8357231832162437`*^9, 
    3.8357231975070953`*^9}, {3.835723256406475*^9, 3.8357232569448547`*^9}, {
    3.8357233177840967`*^9, 3.8357233184331923`*^9}, {3.835723390512239*^9, 
    3.835723402469439*^9}, {3.83601438342106*^9, 3.836014390347682*^9}, {
    3.839907210772888*^9, 3.839907283187152*^9}, {3.839911661074911*^9, 
    3.839911684747119*^9}, {3.83991236952817*^9, 3.839912414854545*^9}, {
    3.839913444838476*^9, 3.83991354329663*^9}, {3.839923821879664*^9, 
    3.839923825939548*^9}, {3.839924946571319*^9, 3.839924948749015*^9}, {
    3.840081847509906*^9, 3.8400818906917057`*^9}, {3.8400819999546223`*^9, 
    3.840082030304253*^9}, {3.840082263279017*^9, 3.8400822683167553`*^9}, {
    3.840082515658403*^9, 3.8400825274817553`*^9}, {3.8412169352383204`*^9, 
    3.841217050482308*^9}, {3.841217086385108*^9, 3.841217097792433*^9}, 
    3.841217147521244*^9, {3.841217202238284*^9, 3.841217248190786*^9}, {
    3.841217433723996*^9, 3.841217465452629*^9}, {3.848049389805068*^9, 
    3.8480494224669933`*^9}, {3.848049460129767*^9, 3.848049522447193*^9}, {
    3.848049572133621*^9, 3.848049645967739*^9}, {3.848114786041937*^9, 
    3.8481147951327457`*^9}, 3.848114837303256*^9, {3.8481223472037897`*^9, 
    3.848122473434269*^9}, {3.84812285029242*^9, 3.848122858163904*^9}, {
    3.848145700367489*^9, 3.8481457005891943`*^9}, {3.8481500177591877`*^9, 
    3.848150049739451*^9}, {3.848150186163114*^9, 3.8481502047710123`*^9}, 
    3.848198598038232*^9, {3.848297037610814*^9, 3.848297062861437*^9}, {
    3.848299101175269*^9, 3.848299102262664*^9}, 3.8483304717564087`*^9, {
    3.848331058504582*^9, 3.848331059829932*^9}, 3.848332432354794*^9, {
    3.848336672846878*^9, 3.8483366747336407`*^9}, {3.848371557435213*^9, 
    3.848371570229823*^9}, {3.848372272387451*^9, 3.848372273198058*^9}, {
    3.848565281003319*^9, 3.84856529699692*^9}, {3.848668644460881*^9, 
    3.848668644767782*^9}, {3.8503664339663453`*^9, 3.8503664376164446`*^9}, {
    3.8503842584858055`*^9, 3.8503842737671547`*^9}, 3.858765467199086*^9},
  ExpressionUUID->"39de7453-65fe-42f9-a135-39fbe590e22c"]
}], "Subsection",
 CellChangeTimes->{{3.871562266912733*^9, 3.8715623190758934`*^9}, {
  3.871563010399646*^9, 3.8715630153357525`*^9}, {3.8716424902911043`*^9, 
  3.8716424902911043`*^9}},ExpressionUUID->"3c7bd90e-05cc-43a1-ad30-\
568ae5a1ebe0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"sol", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
       RowBox[{"-", "0.4829328652643172`"}]}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
       "0.5031454973376904`"}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"2", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
       RowBox[{"-", "0.3864290606661676`"}]}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"2", ",", "5", ",", "6"}], "]"}], "\[Rule]", 
       RowBox[{"-", "0.15387607994700656`"}]}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"3", ",", "1", ",", "2"}], "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
       "0.15387607994700672`"}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"3", ",", "5", ",", "6"}], "]"}], "\[Rule]", 
       RowBox[{"-", "0.3864290606661676`"}]}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
       RowBox[{"-", "0.37090522418738814`"}]}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"4", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
       "0.14769448713673772`"}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"5", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
       RowBox[{"-", "0.14769448713673786`"}]}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"5", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
       RowBox[{"-", "0.37090522418738814`"}]}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"6", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"6", ",", "3", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"6", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{"F0", "\[Rule]", "1.2684489770202227`"}], ",", 
      RowBox[{
       RowBox[{"F2", "[", 
        RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", 
       RowBox[{"-", "0.05328687386355024`"}]}], ",", 
      RowBox[{
       RowBox[{"F2", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", "0.18525698978641478`"}], 
      ",", 
      RowBox[{
       RowBox[{"F2", "[", 
        RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", 
       RowBox[{"-", "0.44051072869734725`"}]}], ",", 
      RowBox[{
       RowBox[{"F2", "[", 
        RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", "0.4405107286973473`"}], 
      ",", 
      RowBox[{
       RowBox[{"F2", "[", 
        RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", "0.18525698978641494`"}], 
      ",", 
      RowBox[{
       RowBox[{"F4", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
       "0.20229006362686783`"}], ",", 
      RowBox[{
       RowBox[{"F4", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], "\[Rule]", 
       "0.08055191798844491`"}], ",", 
      RowBox[{
       RowBox[{"F4", "[", 
        RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
       RowBox[{"-", "0.08055191798844492`"}]}], ",", 
      RowBox[{
       RowBox[{"F4", "[", 
        RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "\[Rule]", 
       "0.20229006362686736`"}], ",", 
      RowBox[{
       RowBox[{"F4", "[", 
        RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], 
      ",", 
      RowBox[{
       RowBox[{"F6", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
        "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"1", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
       RowBox[{"-", "0.09503138696104893`"}]}], ",", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"1", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
       RowBox[{"-", "0.09503138696104893`"}]}], ",", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
       RowBox[{"-", "0.6931755219280064`"}]}], ",", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"4", ",", "5", ",", "6"}], "]"}], "\[Rule]", 
       RowBox[{"-", "0.7917502896561273`"}]}], ",", 
      RowBox[{
       RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
      RowBox[{
       RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "8.64515492657611`"}], ",", 
      RowBox[{
       RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "0.843797259028888`"}]}], ",", 
      RowBox[{
       RowBox[{"T10", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"-", "0.8437972590288881`"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", "AnalyseSol"}], "Input",
 CellChangeTimes->{{3.8715630191187596`*^9, 3.871563020963578*^9}, 
   3.871642501640789*^9, 3.871643199381339*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"b63a46f2-77a9-468a-8f6e-4eaa47ab0129"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"4d Ricci scalar \\!\\(\\*SubscriptBox[\\(R\\), \\(4\\)]\\) = 4\
\\!\\(\\*SubscriptBox[\\(V\\), \\(min\\)]\\) = \"\>", "\[InvisibleSpace]", 
   "0.2591468601665925`", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "4d Ricci scalar \!\(\*SubscriptBox[\(R\), \(4\)]\) = \
4\!\(\*SubscriptBox[\(V\), \(min\)]\) = ", 0.2591468601665925, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.871645365695356*^9, 3.8722630176537256`*^9, 
  3.872263216461625*^9, 3.876908851936691*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"c197c573-edf5-4019-a8ce-2e37970cd7a1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"6d Ricci scalar \\!\\(\\*SubscriptBox[\\(R\\), \\(6\\)]\\) = \
\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.9076897978676555`"}]}],
  SequenceForm[
  "6d Ricci scalar \!\(\*SubscriptBox[\(R\), \(6\)]\) = ", \
-0.9076897978676555],
  Editable->False]], "Print",
 CellChangeTimes->{3.871645365695356*^9, 3.8722630176537256`*^9, 
  3.872263216461625*^9, 3.876908851999191*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"b2d6f60b-ee30-47e5-abfb-b9c0f28912e3"],

Cell[BoxData["\<\"Check: the gradient of the potential is vanishing at the \
point in field space. \[Checkmark]\"\>"], "Print",
 CellChangeTimes->{3.871645365695356*^9, 3.8722630176537256`*^9, 
  3.872263216461625*^9, 3.876908852014799*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"94e3b044-53ce-4f99-89aa-b361445ddd8b"],

Cell[BoxData["\<\"Diagonalizing the mass matrix...\"\>"], "Print",
 CellChangeTimes->{3.871645365695356*^9, 3.8722630176537256`*^9, 
  3.872263216461625*^9, 3.876908852927664*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"c2c0c8b6-8f20-484d-9386-fa9577c013ab"],

Cell[BoxData["\<\"Masses\.b2:\"\>"], "Print",
 CellChangeTimes->{3.871645365695356*^9, 3.8722630176537256`*^9, 
  3.872263216461625*^9, 3.8769089068895874`*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"9bd19ba8-843c-414f-b9da-58919df8a692"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.24233463410281195`"}], ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0.0031491673706699197`", ",", "0.005106951873984689`", ",", 
   "0.10419841433455768`", ",", "0.19829481346909733`", ",", 
   "0.2448738312691241`", ",", "0.2648472847867825`", ",", 
   "0.28242138446627335`", ",", "0.32880871530075256`", ",", 
   "0.40159501003856274`", ",", "0.978679347287726`", ",", 
   "1.3087211990406176`", ",", "1.9348947713901492`", ",", 
   "2.0841661566795655`", ",", "2.6461902349281954`", ",", 
   "2.7310838975028275`", ",", "3.2576692602577677`", ",", 
   "6.963084971869597`"}], "}"}]], "Print",
 CellChangeTimes->{3.871645365695356*^9, 3.8722630176537256`*^9, 
  3.872263216461625*^9, 3.8769089069052057`*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"bfe71216-fdde-43a8-b3b8-45ac0cf86baa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Eta]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "3.740498865346502`"}]}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Eta]\), \(V\)]\) = ", \
-3.740498865346502],
  Editable->False]], "Print",
 CellChangeTimes->{3.871645365695356*^9, 3.8722630176537256`*^9, 
  3.872263216461625*^9, 3.8769089069052057`*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"4444f6d6-3e88-41d9-a24e-642ca9bc4dd0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of massless fields: \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["Number of massless fields: ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.871645365695356*^9, 3.8722630176537256`*^9, 
  3.872263216461625*^9, 3.876908910452855*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"ca4a7845-65af-49e1-81f5-3e65ca04af14"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Massless field \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\":\"\>"}],
  SequenceForm["Massless field ", 1, ":"],
  Editable->False]], "Print",
 CellChangeTimes->{3.871645365695356*^9, 3.8722630176537256`*^9, 
  3.872263216461625*^9, 3.876908910452855*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"964919ff-b330-4cd8-a8ce-7d4163cea5ea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"m\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "0.2830460186141941`"}], " ", 
     RowBox[{
      RowBox[{"C3", "[", 
       RowBox[{"2", ",", "4", ",", "6"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.4781763502079402`", " ", 
     RowBox[{
      RowBox[{"C3", "[", 
       RowBox[{"2", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], "+", 
    RowBox[{"0.4781763502079409`", " ", 
     RowBox[{
      RowBox[{"C3", "[", 
       RowBox[{"3", ",", "4", ",", "6"}], "]"}], "[", "t", "]"}]}], "+", 
    RowBox[{"1.1563715034148283`", " ", 
     RowBox[{
      RowBox[{"C3", "[", 
       RowBox[{"3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], "+", 
    RowBox[{"0.35409695514139844`", " ", 
     RowBox[{
      RowBox[{"C5", "[", 
       RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t",
       "]"}]}]}]}],
  SequenceForm[
  "m", 1, " = ", (-0.2830460186141941) $CellContext`C3[
     2, 4, 6][$CellContext`t] - 
   0.4781763502079402 $CellContext`C3[2, 5, 6][$CellContext`t] + 
   0.4781763502079409 $CellContext`C3[3, 4, 6][$CellContext`t] + 
   1.1563715034148283` $CellContext`C3[3, 5, 6][$CellContext`t] + 
   0.35409695514139844` $CellContext`C5[2, 3, 4, 5, 6][$CellContext`t]],
  Editable->False]], "Print",
 CellChangeTimes->{3.871645365695356*^9, 3.8722630176537256`*^9, 
  3.872263216461625*^9, 3.876908910468477*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"0ab409bb-500b-4495-b6f5-edad828deea8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Massless field \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\":\"\>"}],
  SequenceForm["Massless field ", 2, ":"],
  Editable->False]], "Print",
 CellChangeTimes->{3.871645365695356*^9, 3.8722630176537256`*^9, 
  3.872263216461625*^9, 3.876908910468477*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"c0d8109a-d33b-4972-9170-0a5c8d981988"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"m\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"1.175235061677291`", " ", 
     RowBox[{
      RowBox[{"C3", "[", 
       RowBox[{"2", ",", "4", ",", "6"}], "]"}], "[", "t", "]"}]}], "+", 
    RowBox[{"0.3699472367079121`", " ", 
     RowBox[{
      RowBox[{"C3", "[", 
       RowBox[{"2", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.36994723670790564`", " ", 
     RowBox[{
      RowBox[{"C3", "[", 
       RowBox[{"3", ",", "4", ",", "6"}], "]"}], "[", "t", "]"}]}], "+", 
    RowBox[{"0.5870621277895465`", " ", 
     RowBox[{
      RowBox[{"C3", "[", 
       RowBox[{"3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], "+", 
    RowBox[{"0.021417096534004493`", " ", 
     RowBox[{
      RowBox[{"C5", "[", 
       RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t",
       "]"}]}]}]}],
  SequenceForm[
  "m", 2, " = ", 1.175235061677291 $CellContext`C3[2, 4, 6][$CellContext`t] + 
   0.3699472367079121 $CellContext`C3[2, 5, 6][$CellContext`t] - 
   0.36994723670790564` $CellContext`C3[3, 4, 6][$CellContext`t] + 
   0.5870621277895465 $CellContext`C3[3, 5, 6][$CellContext`t] + 
   0.021417096534004493` $CellContext`C5[2, 3, 4, 5, 6][$CellContext`t]],
  Editable->False]], "Print",
 CellChangeTimes->{3.871645365695356*^9, 3.8722630176537256`*^9, 
  3.872263216461625*^9, 3.8769089104840927`*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"f47530c6-86ca-48bb-a0e6-982886d92be1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Massless field \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\":\"\>"}],
  SequenceForm["Massless field ", 3, ":"],
  Editable->False]], "Print",
 CellChangeTimes->{3.871645365695356*^9, 3.8722630176537256`*^9, 
  3.872263216461625*^9, 3.8769089104840927`*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"19e3f353-1564-409e-9e5a-5fd9cff8a992"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"m\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "0.08225845588802248`"}], " ", 
     RowBox[{
      RowBox[{"C3", "[", 
       RowBox[{"2", ",", "4", ",", "6"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.08824313584659732`", " ", 
     RowBox[{
      RowBox[{"C3", "[", 
       RowBox[{"2", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], "+", 
    RowBox[{"0.08824313584659686`", " ", 
     RowBox[{
      RowBox[{"C3", "[", 
       RowBox[{"3", ",", "4", ",", "6"}], "]"}], "[", "t", "]"}]}], "+", 
    RowBox[{"0.32579676260330676`", " ", 
     RowBox[{
      RowBox[{"C3", "[", 
       RowBox[{"3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"1.3680337400313052`", " ", 
     RowBox[{
      RowBox[{"C5", "[", 
       RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t",
       "]"}]}]}]}],
  SequenceForm[
  "m", 3, " = ", (-0.08225845588802248) $CellContext`C3[
     2, 4, 6][$CellContext`t] - 
   0.08824313584659732 $CellContext`C3[2, 5, 6][$CellContext`t] + 
   0.08824313584659686 $CellContext`C3[3, 4, 6][$CellContext`t] + 
   0.32579676260330676` $CellContext`C3[3, 5, 6][$CellContext`t] - 
   1.3680337400313052` $CellContext`C5[2, 3, 4, 5, 6][$CellContext`t]],
  Editable->False]], "Print",
 CellChangeTimes->{3.871645365695356*^9, 3.8722630176537256`*^9, 
  3.872263216461625*^9, 3.8769089104840927`*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"cf846b77-82da-49c1-b21a-6155f1d25586"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Massless field \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\":\"\>"}],
  SequenceForm["Massless field ", 4, ":"],
  Editable->False]], "Print",
 CellChangeTimes->{3.871645365695356*^9, 3.8722630176537256`*^9, 
  3.872263216461625*^9, 3.876908910499713*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"166e7a02-d4f5-420b-9f87-7d590634f6fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"m\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"0.7293428875268093`", " ", 
     RowBox[{
      RowBox[{"C3", "[", 
       RowBox[{"2", ",", "4", ",", "6"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.7916435871842314`", " ", 
     RowBox[{
      RowBox[{"C3", "[", 
       RowBox[{"2", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], "+", 
    RowBox[{"0.7916435871842783`", " ", 
     RowBox[{
      RowBox[{"C3", "[", 
       RowBox[{"3", ",", "4", ",", "6"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.4604557239111541`", " ", 
     RowBox[{
      RowBox[{"C3", "[", 
       RowBox[{"3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.05138424341763601`", " ", 
     RowBox[{
      RowBox[{"C5", "[", 
       RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t",
       "]"}]}]}]}],
  SequenceForm[
  "m", 4, " = ", 0.7293428875268093 $CellContext`C3[2, 4, 6][$CellContext`t] - 
   0.7916435871842314 $CellContext`C3[2, 5, 6][$CellContext`t] + 
   0.7916435871842783 $CellContext`C3[3, 4, 6][$CellContext`t] - 
   0.4604557239111541 $CellContext`C3[3, 5, 6][$CellContext`t] - 
   0.05138424341763601 $CellContext`C5[2, 3, 4, 5, 6][$CellContext`t]],
  Editable->False]], "Print",
 CellChangeTimes->{3.871645365695356*^9, 3.8722630176537256`*^9, 
  3.872263216461625*^9, 3.876908910499713*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"6e8583f6-817e-4f33-80bc-88e97fc6c726"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of tachyons: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Number of tachyons: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.871645365695356*^9, 3.8722630176537256`*^9, 
  3.872263216461625*^9, 3.876908910499713*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"cab5dd11-1c25-44fd-84af-b2bb4c2e5105"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Tachyon \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\", with m\.b2 = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "0.24233463410281195`"}], "\[InvisibleSpace]", "\<\":\"\>"}],
  SequenceForm["Tachyon ", 1, ", with m\.b2 = ", -0.24233463410281195`, ":"],
  Editable->False]], "Print",
 CellChangeTimes->{3.871645365695356*^9, 3.8722630176537256`*^9, 
  3.872263216461625*^9, 3.876908910515358*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"16828689-3f83-4a77-9fa5-aff0330ac086"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"t\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"0.3558721366738127`", " ", 
     RowBox[{"g11", "[", "t", "]"}]}], "-", 
    RowBox[{"0.1298805671284226`", " ", 
     RowBox[{"g22", "[", "t", "]"}]}], "-", 
    RowBox[{"0.12988056712843585`", " ", 
     RowBox[{"g33", "[", "t", "]"}]}], "-", 
    RowBox[{"0.12284728435455541`", " ", 
     RowBox[{"g44", "[", "t", "]"}]}], "-", 
    RowBox[{"0.122847284354564`", " ", 
     RowBox[{"g55", "[", "t", "]"}]}], "-", 
    RowBox[{"0.6208876958433236`", " ", 
     RowBox[{"g66", "[", "t", "]"}]}], "+", 
    RowBox[{"0.459288829128783`", " ", 
     RowBox[{"\[Phi]", "[", "t", "]"}]}], "+", 
    RowBox[{"0.007541002699242706`", " ", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"1", ",", "6"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.02539924247865503`", " ", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "[", "t", "]"}]}], "+", 
    RowBox[{"0.05990950977221441`", " ", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"2", ",", "5"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.059909509772215645`", " ", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.025399242478656756`", " ", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"3", ",", "5"}], "]"}], "[", "t", "]"}]}], "+", 
    RowBox[{"0.04336738971542877`", " ", 
     RowBox[{
      RowBox[{"C3", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "t", "]"}]}], "-", 
    RowBox[{"0.040275995134770266`", " ", 
     RowBox[{
      RowBox[{"C3", "[", 
       RowBox[{"1", ",", "4", ",", "5"}], "]"}], "[", "t", "]"}]}], "+", 
    RowBox[{"0.002114305654854957`", " ", 
     RowBox[{
      RowBox[{"C3", "[", 
       RowBox[{"2", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}]}], "+", 
    RowBox[{"0.0021143056548549575`", " ", 
     RowBox[{
      RowBox[{"C3", "[", 
       RowBox[{"3", ",", "4", ",", "6"}], "]"}], "[", "t", "]"}]}]}]}],
  SequenceForm[
  "t", 1, " = ", 0.3558721366738127 $CellContext`g11[$CellContext`t] - 
   0.1298805671284226 $CellContext`g22[$CellContext`t] - 
   0.12988056712843585` $CellContext`g33[$CellContext`t] - 
   0.12284728435455541` $CellContext`g44[$CellContext`t] - 
   0.122847284354564 $CellContext`g55[$CellContext`t] - 
   0.6208876958433236 $CellContext`g66[$CellContext`t] + 
   0.459288829128783 $CellContext`\[Phi][$CellContext`t] + 
   0.007541002699242706 $CellContext`B2[1, 6][$CellContext`t] - 
   0.02539924247865503 $CellContext`B2[2, 4][$CellContext`t] + 
   0.05990950977221441 $CellContext`B2[2, 5][$CellContext`t] - 
   0.059909509772215645` $CellContext`B2[3, 4][$CellContext`t] - 
   0.025399242478656756` $CellContext`B2[3, 5][$CellContext`t] + 
   0.04336738971542877 $CellContext`C3[1, 2, 3][$CellContext`t] - 
   0.040275995134770266` $CellContext`C3[1, 4, 5][$CellContext`t] + 
   0.002114305654854957 $CellContext`C3[2, 5, 6][$CellContext`t] + 
   0.0021143056548549575` $CellContext`C3[3, 4, 6][$CellContext`t]],
  Editable->False]], "Print",
 CellChangeTimes->{3.871645365695356*^9, 3.8722630176537256`*^9, 
  3.872263216461625*^9, 3.876908910515358*^9},
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"38e2e746-4884-491c-ab9f-7d1f321dd369"]
}, Open  ]]
}, Open  ]],

Cell[TextData[Cell[BoxData[{
 StyleBox[
  RowBox[{"algebra", "=", 
   SubsuperscriptBox["g", "6.88", 
    RowBox[{"0", ",", 
     SubscriptBox["\[Mu]", "0"], ",", 
     SubscriptBox["\[Nu]", "0"]}]]}],
  FontSize->12], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   SubscriptBox["\[Mu]", "0"], " ", "=", " ", "0.8795907752259932`"}],
  FontSize->12], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   SubscriptBox["\[Nu]", "0"], " ", "=", " ", "0"}],
  FontSize->
   12]}],ExpressionUUID->"bf24698d-969c-4077-8390-1cbb5bda28fa"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.856254816173455*^9, 
   3.856254821178484*^9}, {3.856254866572749*^9, 3.856254872578671*^9}, {
   3.856254950144936*^9, 3.856254955067325*^9}, {3.8562555040387573`*^9, 
   3.856255520729107*^9}},ExpressionUUID->"9a98f307-d0fe-46e5-a04d-\
972159aecc17"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Generic Point",
 FontSize->24]], "Section",
 CellChangeTimes->{{3.8732961985074897`*^9, 3.873296203194748*^9}, {
  3.8738848558965073`*^9, 
  3.8738848560910335`*^9}},ExpressionUUID->"c02fde84-5991-4b51-90d3-\
49e23b063661"],

Cell[CellGroupData[{

Cell[TextData[{
 "Solution ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["s", "6666", "+"], "1"}], TraditionalForm]],
  CellChangeTimes->{{3.822031197884405*^9, 3.822031254550623*^9}, 
    3.8220317223190374`*^9, {3.822043551747369*^9, 3.82204358241698*^9}, {
    3.8223747253636293`*^9, 3.822374727426112*^9}, 3.8225758246814146`*^9, {
    3.8225758766397924`*^9, 3.8225758791514864`*^9}, 3.822576244001173*^9, {
    3.833382225086628*^9, 3.8333822406267757`*^9}, {3.833383269370708*^9, 
    3.833383304745446*^9}, 3.833383391636141*^9, {3.8333835515069513`*^9, 
    3.833383612330337*^9}, {3.833504456703719*^9, 3.833504626904359*^9}, {
    3.833505529449718*^9, 3.833505592369235*^9}, 3.8335127623699417`*^9, {
    3.833512794961321*^9, 3.833512812136167*^9}, {3.8335317184989853`*^9, 
    3.833531728156094*^9}, {3.8335321161582403`*^9, 3.833532156722776*^9}, {
    3.8335322714598837`*^9, 3.833532327787793*^9}, {3.8335336028446836`*^9, 
    3.833533606238131*^9}, {3.8335342246361713`*^9, 3.833534309672703*^9}, {
    3.8335344912852573`*^9, 3.833534533980006*^9}, {3.833534595869361*^9, 
    3.833534627136835*^9}, {3.833534736572062*^9, 3.833534817945342*^9}, {
    3.833535051182004*^9, 3.8335350522918367`*^9}, {3.833535836161366*^9, 
    3.833535838953899*^9}, {3.833537533926948*^9, 3.8335376272835627`*^9}, {
    3.833537660462639*^9, 3.833537699771533*^9}, {3.833589723741139*^9, 
    3.83358972393458*^9}, {3.8336010116664314`*^9, 3.833601030768113*^9}, 
    3.833601096170289*^9, {3.833601138965891*^9, 3.8336011956065397`*^9}, {
    3.8336012302411733`*^9, 3.833601415397937*^9}, 3.8336076163451543`*^9, {
    3.8336076654448414`*^9, 3.8336076965898275`*^9}, {3.8338156087500763`*^9, 
    3.8338156299434633`*^9}, {3.833815715123556*^9, 3.833815716467805*^9}, {
    3.833815781795638*^9, 3.833815782012183*^9}, {3.83381583754191*^9, 
    3.833815841178968*^9}, {3.833816002125688*^9, 3.833816002228791*^9}, {
    3.8338160407085943`*^9, 3.833816040986393*^9}, {3.8338161285113707`*^9, 
    3.833816130735359*^9}, {3.8338161919913063`*^9, 3.8338161930057783`*^9}, {
    3.833816264898995*^9, 3.8338162662277517`*^9}, {3.8338550874367*^9, 
    3.833855097005026*^9}, 3.8338552198757133`*^9, {3.833855259802178*^9, 
    3.833855270252133*^9}, {3.833903681155998*^9, 3.833903690367345*^9}, {
    3.833936051106491*^9, 3.8339360599487*^9}, {3.833936116775473*^9, 
    3.83393611753056*^9}, {3.833936172724801*^9, 3.833936173327982*^9}, {
    3.8339362046857653`*^9, 3.833936214424569*^9}, {3.83393628684879*^9, 
    3.833936295267222*^9}, {3.833936367588081*^9, 3.833936377998302*^9}, {
    3.833936509502953*^9, 3.833936535315812*^9}, {3.833936568109377*^9, 
    3.833936638299037*^9}, {3.833937269410985*^9, 3.833937288954962*^9}, {
    3.8357230201714153`*^9, 3.835723028018896*^9}, {3.8357231832162437`*^9, 
    3.8357231975070953`*^9}, {3.835723256406475*^9, 3.8357232569448547`*^9}, {
    3.8357233177840967`*^9, 3.8357233184331923`*^9}, {3.835723390512239*^9, 
    3.835723402469439*^9}, {3.83601438342106*^9, 3.836014390347682*^9}, {
    3.839907210772888*^9, 3.839907283187152*^9}, {3.839911661074911*^9, 
    3.839911684747119*^9}, {3.83991236952817*^9, 3.839912414854545*^9}, {
    3.839913444838476*^9, 3.83991354329663*^9}, {3.839923821879664*^9, 
    3.839923825939548*^9}, {3.839924946571319*^9, 3.839924948749015*^9}, {
    3.840081847509906*^9, 3.8400818906917057`*^9}, {3.8400819999546223`*^9, 
    3.840082030304253*^9}, {3.840082263279017*^9, 3.8400822683167553`*^9}, {
    3.840082515658403*^9, 3.8400825274817553`*^9}, {3.8412169352383204`*^9, 
    3.841217050482308*^9}, {3.841217086385108*^9, 3.841217097792433*^9}, 
    3.841217147521244*^9, {3.841217202238284*^9, 3.841217248190786*^9}, {
    3.841217433723996*^9, 3.841217465452629*^9}, {3.848049389805068*^9, 
    3.8480494224669933`*^9}, {3.848049460129767*^9, 3.848049522447193*^9}, {
    3.848049572133621*^9, 3.848049645967739*^9}, {3.848114786041937*^9, 
    3.8481147951327457`*^9}, 3.848114837303256*^9, {3.8481223472037897`*^9, 
    3.848122473434269*^9}, {3.84812285029242*^9, 3.848122858163904*^9}, {
    3.848145700367489*^9, 3.8481457005891943`*^9}, {3.8481500177591877`*^9, 
    3.848150049739451*^9}, {3.848150186163114*^9, 3.8481502047710123`*^9}, 
    3.848198598038232*^9, {3.848297037610814*^9, 3.848297062861437*^9}, {
    3.848299101175269*^9, 3.848299102262664*^9}, 3.8483304717564087`*^9, {
    3.848331058504582*^9, 3.848331059829932*^9}, 3.848332432354794*^9, {
    3.848336672846878*^9, 3.8483366747336407`*^9}, {3.848371557435213*^9, 
    3.848371570229823*^9}, {3.848372272387451*^9, 3.848372273198058*^9}, {
    3.848565281003319*^9, 3.84856529699692*^9}, {3.848668644460881*^9, 
    3.848668644767782*^9}, {3.8503664339663453`*^9, 3.8503664376164446`*^9}, {
    3.8503842584858055`*^9, 3.8503842737671547`*^9}, 3.858765467199086*^9},
  ExpressionUUID->"e6117653-cba9-437a-9cd7-880996eb1c9d"]
}], "Subsection",
 CellChangeTimes->{{3.871562266912733*^9, 3.8715623190758934`*^9}, {
  3.871563010399646*^9, 3.8715630153357525`*^9}, {3.8716424902911043`*^9, 
  3.8716424902911043`*^9}, {3.873987415071539*^9, 
  3.87398741522771*^9}},ExpressionUUID->"20e0880b-e328-416c-af27-\
8c789ef64083"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NOpl", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Op", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Op", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "5"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Op", "[", "3", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "5", ",", "6"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Op", "[", "4", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "6"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NDp", "=", "0"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", "RunModel"}], "Input",
 CellChangeTimes->{{3.8732973293604107`*^9, 3.8732973505267982`*^9}, 
   3.8733638777794776`*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"e124f904-dede-4955-9874-663e7e666749"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Initialization...\"\>"], "Print",
 CellChangeTimes->{3.873364132957002*^9, 3.873364536294286*^9, 
  3.873366032760059*^9, 3.8733672353061132`*^9, 3.8733880562412767`*^9, 
  3.8734087369836836`*^9, 3.873445487034494*^9, 3.873446072032317*^9, 
  3.8734468435937676`*^9, 3.873447508475831*^9, 3.8734495366064644`*^9, 
  3.873449963780884*^9, 3.8734501484590116`*^9, 3.8734653971986246`*^9, 
  3.8734939240758605`*^9, 3.873987264140993*^9, 3.8740273168089104`*^9, 
  3.874027435568629*^9, 3.8740501043036795`*^9, 3.8740505804564915`*^9, 
  3.874056412756358*^9, 3.8740590793809886`*^9, 3.8740592542192545`*^9, 
  3.885641624207794*^9, 3.885641879334191*^9, 3.8877536099951153`*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"9c989edb-d250-4c61-ab80-c7d38889db5f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "14", "\[InvisibleSpace]", "\<\" scalar fields: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"C3", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"C3", "[", 
       RowBox[{"1", ",", "4", ",", "5"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"C3", "[", 
       RowBox[{"2", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"C3", "[", 
       RowBox[{"3", ",", "4", ",", "6"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"1", ",", "6"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"3", ",", "5"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{"g11", "[", "t", "]"}], ",", 
     RowBox[{"g22", "[", "t", "]"}], ",", 
     RowBox[{"g33", "[", "t", "]"}], ",", 
     RowBox[{"g44", "[", "t", "]"}], ",", 
     RowBox[{"g55", "[", "t", "]"}], ",", 
     RowBox[{"g66", "[", "t", "]"}], ",", 
     RowBox[{"\[Phi]", "[", "t", "]"}]}], "}"}]}],
  SequenceForm[14, " scalar fields: ", {
    $CellContext`C3[1, 2, 3][$CellContext`t], 
    $CellContext`C3[1, 4, 5][$CellContext`t], 
    $CellContext`C3[2, 5, 6][$CellContext`t], 
    $CellContext`C3[3, 4, 6][$CellContext`t], 
    $CellContext`B2[1, 6][$CellContext`t], 
    $CellContext`B2[2, 4][$CellContext`t], 
    $CellContext`B2[3, 5][$CellContext`t], 
    $CellContext`g11[$CellContext`t], 
    $CellContext`g22[$CellContext`t], 
    $CellContext`g33[$CellContext`t], 
    $CellContext`g44[$CellContext`t], 
    $CellContext`g55[$CellContext`t], 
    $CellContext`g66[$CellContext`t], 
    $CellContext`\[Phi][$CellContext`t]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.873364132957002*^9, 3.873364536294286*^9, 
  3.873366032760059*^9, 3.8733672353061132`*^9, 3.8733880562412767`*^9, 
  3.8734087369836836`*^9, 3.873445487034494*^9, 3.873446072032317*^9, 
  3.8734468435937676`*^9, 3.873447508475831*^9, 3.8734495366064644`*^9, 
  3.873449963780884*^9, 3.8734501484590116`*^9, 3.8734653971986246`*^9, 
  3.8734939240758605`*^9, 3.873987264140993*^9, 3.8740273168089104`*^9, 
  3.874027435568629*^9, 3.8740501043036795`*^9, 3.8740505804564915`*^9, 
  3.874056412756358*^9, 3.8740590793809886`*^9, 3.8740592542192545`*^9, 
  3.885641624207794*^9, 3.885641879334191*^9, 3.8877536396102033`*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"0c782cba-9d7e-4cb5-8b67-6fa846123d95"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "24", "\[InvisibleSpace]", "\<\" background fluxes: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"F0", ",", 
     RowBox[{"F2", "[", 
      RowBox[{"1", ",", "6"}], "]"}], ",", 
     RowBox[{"F2", "[", 
      RowBox[{"2", ",", "4"}], "]"}], ",", 
     RowBox[{"F2", "[", 
      RowBox[{"3", ",", "5"}], "]"}], ",", 
     RowBox[{"F4", "[", 
      RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], ",", 
     RowBox[{"F4", "[", 
      RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], ",", 
     RowBox[{"F4", "[", 
      RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], ",", 
     RowBox[{"F6", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}], 
     ",", 
     RowBox[{"H", "[", 
      RowBox[{"1", ",", "2", ",", "5"}], "]"}], ",", 
     RowBox[{"H", "[", 
      RowBox[{"1", ",", "3", ",", "4"}], "]"}], ",", 
     RowBox[{"H", "[", 
      RowBox[{"2", ",", "3", ",", "6"}], "]"}], ",", 
     RowBox[{"H", "[", 
      RowBox[{"4", ",", "5", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"1", ",", "4", ",", "5"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"2", ",", "1", ",", "3"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"2", ",", "5", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"3", ",", "1", ",", "2"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"3", ",", "4", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"4", ",", "1", ",", "5"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"4", ",", "3", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"5", ",", "1", ",", "4"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"5", ",", "2", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"6", ",", "2", ",", "5"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"6", ",", "3", ",", "4"}], "]"}]}], "}"}]}],
  SequenceForm[24, " background fluxes: ", {$CellContext`F0, 
    $CellContext`F2[1, 6], 
    $CellContext`F2[2, 4], 
    $CellContext`F2[3, 5], 
    $CellContext`F4[1, 2, 4, 6], 
    $CellContext`F4[1, 3, 5, 6], 
    $CellContext`F4[2, 3, 4, 5], 
    $CellContext`F6[1, 2, 3, 4, 5, 6], 
    $CellContext`H[1, 2, 5], 
    $CellContext`H[1, 3, 4], 
    $CellContext`H[2, 3, 6], 
    $CellContext`H[4, 5, 6], 
    $CellContext`f[1, 2, 3], 
    $CellContext`f[1, 4, 5], 
    $CellContext`f[2, 1, 3], 
    $CellContext`f[2, 5, 6], 
    $CellContext`f[3, 1, 2], 
    $CellContext`f[3, 4, 6], 
    $CellContext`f[4, 1, 5], 
    $CellContext`f[4, 3, 6], 
    $CellContext`f[5, 1, 4], 
    $CellContext`f[5, 2, 6], 
    $CellContext`f[6, 2, 5], 
    $CellContext`f[6, 3, 4]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.873364132957002*^9, 3.873364536294286*^9, 
  3.873366032760059*^9, 3.8733672353061132`*^9, 3.8733880562412767`*^9, 
  3.8734087369836836`*^9, 3.873445487034494*^9, 3.873446072032317*^9, 
  3.8734468435937676`*^9, 3.873447508475831*^9, 3.8734495366064644`*^9, 
  3.873449963780884*^9, 3.8734501484590116`*^9, 3.8734653971986246`*^9, 
  3.8734939240758605`*^9, 3.873987264140993*^9, 3.8740273168089104`*^9, 
  3.874027435568629*^9, 3.8740501043036795`*^9, 3.8740505804564915`*^9, 
  3.874056412756358*^9, 3.8740590793809886`*^9, 3.8740592542192545`*^9, 
  3.885641624207794*^9, 3.885641879334191*^9, 3.8877536396237316`*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"661e0e30-e71e-497e-af40-e5fd505fa10d"],

Cell[BoxData["\<\"Generic flat directions: None\"\>"], "Print",
 CellChangeTimes->{3.873364132957002*^9, 3.873364536294286*^9, 
  3.873366032760059*^9, 3.8733672353061132`*^9, 3.8733880562412767`*^9, 
  3.8734087369836836`*^9, 3.873445487034494*^9, 3.873446072032317*^9, 
  3.8734468435937676`*^9, 3.873447508475831*^9, 3.8734495366064644`*^9, 
  3.873449963780884*^9, 3.8734501484590116`*^9, 3.8734653971986246`*^9, 
  3.8734939240758605`*^9, 3.873987264140993*^9, 3.8740273168089104`*^9, 
  3.874027435568629*^9, 3.8740501043036795`*^9, 3.8740505804564915`*^9, 
  3.874056412756358*^9, 3.8740590793809886`*^9, 3.8740592542192545`*^9, 
  3.885641624207794*^9, 3.885641879334191*^9, 3.887753639627722*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"5d2a6c84-7ed6-49fc-b50b-36ab4401ba66"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"fldspt", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"g11", "[", "t", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"g22", "[", "t", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"g33", "[", "t", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"g44", "[", "t", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"g55", "[", "t", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"g66", "[", "t", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"\[Phi]", "[", "t", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"C3", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "t", "]"}], "\[Rule]", 
      "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"C3", "[", 
        RowBox[{"1", ",", "4", ",", "5"}], "]"}], "[", "t", "]"}], "\[Rule]", 
      "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"C3", "[", 
        RowBox[{"2", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}], "\[Rule]", 
      "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"C3", "[", 
        RowBox[{"3", ",", "4", ",", "6"}], "]"}], "[", "t", "]"}], "\[Rule]", 
      "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"B2", "[", 
        RowBox[{"1", ",", "6"}], "]"}], "[", "t", "]"}], "\[Rule]", "0"}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"B2", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "[", "t", "]"}], "\[Rule]", "0"}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"B2", "[", 
        RowBox[{"3", ",", "5"}], "]"}], "[", "t", "]"}], "\[Rule]", "0"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fluxpt", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
       "0.11062734091236676`"}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
       RowBox[{"-", "0.7164341912783324`"}]}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"2", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
       RowBox[{"-", "0.028653700581843643`"}]}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"2", ",", "5", ",", "6"}], "]"}], "\[Rule]", 
       RowBox[{"-", "0.7372590715127669`"}]}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"3", ",", "1", ",", "2"}], "]"}], "\[Rule]", 
       "0.1016622958006148`"}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
       RowBox[{"-", "0.7174139881528026`"}]}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
       "0.1044744750556126`"}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"4", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
       "0.11384299023954823`"}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
       RowBox[{"-", "0.02788241800480953`"}]}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"5", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
       "0.11077863509147828`"}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"6", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
       RowBox[{"-", "0.10152345211855421`"}]}], ",", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"6", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
       RowBox[{"-", "0.02784433803081275`"}]}], ",", 
      RowBox[{"F0", "\[Rule]", 
       RowBox[{"-", "0.5870999283342999`"}]}], ",", 
      RowBox[{
       RowBox[{"F2", "[", 
        RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", "0.561485173068513`"}], 
      ",", 
      RowBox[{
       RowBox[{"F2", "[", 
        RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", "0.49008981051811795`"}], 
      ",", 
      RowBox[{
       RowBox[{"F2", "[", 
        RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", 
       RowBox[{"-", "0.5510001255287654`"}]}], ",", 
      RowBox[{
       RowBox[{"F4", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], 
      ",", 
      RowBox[{
       RowBox[{"F4", "[", 
        RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "\[Rule]", "0"}], 
      ",", 
      RowBox[{
       RowBox[{"F4", "[", 
        RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], 
      ",", 
      RowBox[{
       RowBox[{"F6", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
        "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
       "0.24102625231997335`"}], ",", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"1", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
       "0.09864888922227746`"}], ",", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
       RowBox[{"-", "0.2510103238071021`"}]}], ",", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"4", ",", "5", ",", "6"}], "]"}], "\[Rule]", 
       "0.45935263059172177`"}], ",", 
      RowBox[{
       RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
      RowBox[{
       RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "0.648559963939879`"}]}], ",", 
      RowBox[{
       RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "0.28673570591785974`"}]}], ",", 
      RowBox[{
       RowBox[{"T10", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"-", "0.6252165111089671`"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", "AnalysePointGen"}], "Input",
 CellChangeTimes->{{3.873297295420554*^9, 3.8732973685648775`*^9}, {
  3.87336390197832*^9, 3.8733639039201345`*^9}, {3.87336426508344*^9, 
  3.873364269127642*^9}, {3.8734654512367716`*^9, 3.8734654514714413`*^9}, {
  3.8734868970292835`*^9, 3.8734868977487173`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"b1d20507-c2cb-4b97-a28c-64cd84a59f8d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"4d Scalar Potential V = \"\>", "\[InvisibleSpace]", 
   "0.00047500771810937703`", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["4d Scalar Potential V = ", 0.00047500771810937703`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.885642002674661*^9, 3.8877536877226486`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"e06295df-0fc9-465b-b8c1-7a3f55d922c1"],

Cell[BoxData["\<\"Check: the gradient of the potential is vanishing at the \
point in field space. \[Checkmark]\"\>"], "Print",
 CellChangeTimes->{3.885642002674661*^9, 3.8877536878516693`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"d2351f0d-9486-4ae0-92f0-db80044dee1d"],

Cell[BoxData["\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\): the gradient is vanishing, \
\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(V\\)]\\) is 0.\"\>"], "Print",
 CellChangeTimes->{3.885642002674661*^9, 3.887753687868537*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"9c9a18af-7d05-4910-8f2a-f7d94dff655c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Eta]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "20.835699870472318`"}], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Eta]\), \(V\)]\) = ", \
-20.835699870472318`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.885642002674661*^9, 3.8877536879333797`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"33819688-6c12-48a2-97ba-50bffd70222b"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Solution ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["m", "5577", "+"], "4"}], TraditionalForm]],
  CellChangeTimes->{
   3.850373253652252*^9, {3.850373323061492*^9, 3.8503733721666317`*^9}, {
    3.850373419056591*^9, 3.8503734215217466`*^9}, 3.8587654463386564`*^9},
  ExpressionUUID->"c873fa3a-a6be-438a-b073-91bb8a4f1231"]
}], "Subsection",
 CellChangeTimes->{{3.871562266912733*^9, 3.8715623190758934`*^9}, {
   3.871563010399646*^9, 3.8715630153357525`*^9}, {3.8716424902911043`*^9, 
   3.8716424902911043`*^9}, {3.873987415071539*^9, 3.87398741522771*^9}, 
   3.8858884927601285`*^9},ExpressionUUID->"71da50ec-eb63-43ab-b1b5-\
0a709c20b4ac"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NOpl", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Op", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Op", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Op", "[", "3", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Op", "[", "4", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NDp", "=", "0"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", "RunModel"}], "Input",
 CellChangeTimes->{{3.8732973293604107`*^9, 3.8732973505267982`*^9}, 
   3.8733638777794776`*^9, 3.8858887329236097`*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"d9e08539-7f4a-443d-86cf-bbe18fe2cdc2"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Initialization...\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQA+LD8+eJ3L79xvFUFqc7iE4PkmC6A6TXnc6cAaK7drAf
fgakw6rk73wA0pOlHp5luvPGcR8HozgzkFZlKC4H0UxW/adAtEaG8AkWIM3w
t+IviLbc0CfCCqSVope18QDp4tymEikgzdLMEsF9943jjEczn8kBaVOjoq8g
et92TnYtID1ldp8TiBYzmSGtC6T5Dd9k6AFpJZbjdSDaYRnbZ9fPbxw3bnwl
5AakP89KbN0HpK0W/JkDotfdts85AKSbTNwvCH1548js+t5OGEjPNj7zE0Sb
nw5rEAHSBlffXgTRfZ/yIkWBtJv+9pkSQDrix6TLVl/fOO7SOM9uA6SfJmzT
AtHfWsWcQXR5RtcGEH3nic1sWyBtFv7nFYh2ubvd2A5Ih0jllIPof35x632+
v3H0MfB8lw6kAWzaxeU=
  "],
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"797f843f-a938-4f2a-b76d-b5bdbe6e03cf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "14", "\[InvisibleSpace]", "\<\" scalar fields: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"C2", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}], 
     ",", 
     RowBox[{
      RowBox[{"C4", "[", 
       RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}], 
     ",", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}], ",", 
     RowBox[{"g11", "[", "t", "]"}], ",", 
     RowBox[{"g22", "[", "t", "]"}], ",", 
     RowBox[{"g33", "[", "t", "]"}], ",", 
     RowBox[{"g44", "[", "t", "]"}], ",", 
     RowBox[{"g55", "[", "t", "]"}], ",", 
     RowBox[{"g56", "[", "t", "]"}], ",", 
     RowBox[{"g66", "[", "t", "]"}], ",", 
     RowBox[{"\[Phi]", "[", "t", "]"}]}], "}"}]}],
  SequenceForm[14, " scalar fields: ", {
    $CellContext`C2[1, 2][$CellContext`t], 
    $CellContext`C2[3, 4][$CellContext`t], 
    $CellContext`C4[1, 3, 5, 6][$CellContext`t], 
    $CellContext`C4[2, 4, 5, 6][$CellContext`t], 
    $CellContext`B2[1, 4][$CellContext`t], 
    $CellContext`B2[2, 3][$CellContext`t], 
    $CellContext`g11[$CellContext`t], 
    $CellContext`g22[$CellContext`t], 
    $CellContext`g33[$CellContext`t], 
    $CellContext`g44[$CellContext`t], 
    $CellContext`g55[$CellContext`t], 
    $CellContext`g56[$CellContext`t], 
    $CellContext`g66[$CellContext`t], 
    $CellContext`\[Phi][$CellContext`t]}],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQA+LD8+eJ3L79xvFUFqc7iE4PkmC6A6TXnc6cAaK7drAf
fgakw6rk73wA0pOlHp5luvPGcR8HozgzkFZlKC4H0UxW/adAtEaG8AkWIM3w
t+IviLbc0CfCCqSVope18QDp4tymEikgzdLMEsF9943jjEczn8kBaVOjoq8g
et92TnYtID1ldp8TiBYzmSGtC6T5Dd9k6AFpJZbjdSDaYRnbZ9fPbxw3bnwl
5AakP89KbN0HpK0W/JkDotfdts85AKSbTNwvCH1548js+t5OGEjPNj7zE0Sb
nw5rEAHSBlffXgTRfZ/yIkWBtJv+9pkSQDrix6TLVl/fOO7SOM9uA6SfJmzT
AtHfWsWcQXR5RtcGEH3nic1sWyBtFv7nFYh2ubvd2A5Ih0jllIPof35x632+
v3H80pT5OR1IAwB1MccE
  "],
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"202e0f8e-368a-4caa-8a4e-70502cbe8f01"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "24", "\[InvisibleSpace]", "\<\" background fluxes: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"F1", "[", "5", "]"}], ",", 
     RowBox[{"F1", "[", "6", "]"}], ",", 
     RowBox[{"F3", "[", 
      RowBox[{"1", ",", "4", ",", "5"}], "]"}], ",", 
     RowBox[{"F3", "[", 
      RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
     RowBox[{"F3", "[", 
      RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
     RowBox[{"F3", "[", 
      RowBox[{"2", ",", "3", ",", "6"}], "]"}], ",", 
     RowBox[{"F5", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], ",", 
     RowBox[{"F5", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], ",", 
     RowBox[{"H", "[", 
      RowBox[{"1", ",", "2", ",", "5"}], "]"}], ",", 
     RowBox[{"H", "[", 
      RowBox[{"1", ",", "2", ",", "6"}], "]"}], ",", 
     RowBox[{"H", "[", 
      RowBox[{"3", ",", "4", ",", "5"}], "]"}], ",", 
     RowBox[{"H", "[", 
      RowBox[{"3", ",", "4", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"1", ",", "3", ",", "5"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"1", ",", "3", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"2", ",", "4", ",", "5"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"2", ",", "4", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"3", ",", "1", ",", "5"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"3", ",", "1", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"4", ",", "2", ",", "5"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"4", ",", "2", ",", "6"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"5", ",", "1", ",", "3"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"5", ",", "2", ",", "4"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"6", ",", "1", ",", "3"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"6", ",", "2", ",", "4"}], "]"}]}], "}"}]}],
  SequenceForm[24, " background fluxes: ", {
    $CellContext`F1[5], 
    $CellContext`F1[6], 
    $CellContext`F3[1, 4, 5], 
    $CellContext`F3[1, 4, 6], 
    $CellContext`F3[2, 3, 5], 
    $CellContext`F3[2, 3, 6], 
    $CellContext`F5[1, 2, 3, 4, 5], 
    $CellContext`F5[1, 2, 3, 4, 6], 
    $CellContext`H[1, 2, 5], 
    $CellContext`H[1, 2, 6], 
    $CellContext`H[3, 4, 5], 
    $CellContext`H[3, 4, 6], 
    $CellContext`f[1, 3, 5], 
    $CellContext`f[1, 3, 6], 
    $CellContext`f[2, 4, 5], 
    $CellContext`f[2, 4, 6], 
    $CellContext`f[3, 1, 5], 
    $CellContext`f[3, 1, 6], 
    $CellContext`f[4, 2, 5], 
    $CellContext`f[4, 2, 6], 
    $CellContext`f[5, 1, 3], 
    $CellContext`f[5, 2, 4], 
    $CellContext`f[6, 1, 3], 
    $CellContext`f[6, 2, 4]}],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQA+LD8+eJ3L79xvFUFqc7iE4PkmC6A6TXnc6cAaK7drAf
fgakw6rk73wA0pOlHp5luvPGcR8HozgzkFZlKC4H0UxW/adAtEaG8AkWIM3w
t+IviLbc0CfCCqSVope18QDp4tymEikgzdLMEsF9943jjEczn8kBaVOjoq8g
et92TnYtID1ldp8TiBYzmSGtC6T5Dd9k6AFpJZbjdSDaYRnbZ9fPbxw3bnwl
5AakP89KbN0HpK0W/JkDotfdts85AKSbTNwvCH1548js+t5OGEjPNj7zE0Sb
nw5rEAHSBlffXgTRfZ/yIkWBtJv+9pkSQDrix6TLVl/fOO7SOM9uA6SfJmzT
AtHfWsWcQXR5RtcGEH3nic1sWyBtFv7nFYh2ubvd2A5Ih0jllIPof35x632+
v3F8w5T1OR1IAwBxd8Z9
  "],
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"164faeba-62d9-405e-b183-2d6226202fbe"],

Cell[BoxData["\<\"Generic flat directions: None\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQA+LD8+eJ3L79xvFUFqc7iE4PkmC6A6TXnc6cAaK7drAf
fgakw6rk73wA0pOlHp5luvPGcR8HozgzkFZlKC4H0UxW/adAtEaG8AkWIM3w
t+IviLbc0CfCCqSVope18QDp4tymEikgzdLMEsF9943jjEczn8kBaVOjoq8g
et92TnYtID1ldp8TiBYzmSGtC6T5Dd9k6AFpJZbjdSDaYRnbZ9fPbxw3bnwl
5AakP89KbN0HpK0W/JkDotfdts85AKSbTNwvCH1548js+t5OGEjPNj7zE0Sb
nw5rEAHSBlffXgTRfZ/yIkWBtJv+9pkSQDrix6TLVl/fOO7SOM9uA6SfJmzT
AtHfWsWcQXR5RtcGEH3nic1sWyBtFv7nFYh2ubvd2A5Ih0jllIPof35x632+
v3G8dCzrczqQBgB2A8cn
  "],
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"d7a997d5-8bc8-481d-bd10-2975589972aa"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fldspt", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"C2", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"C2", "[", 
          RowBox[{"3", ",", "4"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"C4", "[", 
          RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}],
         "->", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"C4", "[", 
          RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], "[", "t", "]"}],
         "->", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"B2", "[", 
          RowBox[{"1", ",", "4"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"B2", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "[", "t", "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{"g11", "[", "t", "]"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"g22", "[", "t", "]"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"g33", "[", "t", "]"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"g44", "[", "t", "]"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"g55", "[", "t", "]"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"g56", "[", "t", "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{"g66", "[", "t", "]"}], "->", "1"}], ",", 
       RowBox[{
        RowBox[{"\[Phi]", "[", "t", "]"}], "->", "0"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fluxpt", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", " ", "0"}], ",",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.45199327545080675`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.2943273253113339`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.0435426734396443`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "0.04354267343964441`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.05150918264479584`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0.2636824462835881`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.030379113662336032`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05211253216768101`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07209515050344888`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.14403239583626692`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.13471321418893253`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.17112360996779066`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09427253059508955`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.1225203045121891`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.020641625017775486`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.020641625017775427`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07487876100267404`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12844752104357118`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0988331926341137`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05761502402113855`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "AnalysePointGen", 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.885888874074301*^9, 3.885888935046467*^9}, {
   3.886672795704591*^9, 3.8866728021665087`*^9}, {3.886673033610596*^9, 
   3.886673086554948*^9}, 3.8866737012651215`*^9, {3.8878083462131433`*^9, 
   3.887808355445701*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"27e889ba-1a60-4965-b3af-8743e542a3f5"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"4d Scalar Potential V = \"\>", "\[InvisibleSpace]", 
   "0.002934455431664984`", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm["4d Scalar Potential V = ", 0.002934455431664984, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.88667019406458*^9, 3.8866703894899654`*^9, 
  3.886671265907404*^9, 3.886673142517318*^9, 3.8866737800978456`*^9, 
  3.88667478737154*^9, 3.886675353115755*^9, 3.887753250348117*^9, 
  3.8878090735627112`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"9b4152f6-0f27-4084-9d78-7f5667e7a426"],

Cell[BoxData["\<\"Check: the gradient of the potential is vanishing at the \
point in field space. \[Checkmark]\"\>"], "Print",
 CellChangeTimes->{3.88667019406458*^9, 3.8866703894899654`*^9, 
  3.886671265907404*^9, 3.886673142517318*^9, 3.8866737800978456`*^9, 
  3.88667478737154*^9, 3.886675353115755*^9, 3.887753250348117*^9, 
  3.887809081775136*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"6a9a0050-cafe-4505-b6ab-69ed4e76d58a"],

Cell[BoxData["\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \
\\(V\\)]\\): the gradient is vanishing, \
\\!\\(\\*SubscriptBox[\\(\[Epsilon]\\), \\(V\\)]\\) is 0.\"\>"], "Print",
 CellChangeTimes->{3.88667019406458*^9, 3.8866703894899654`*^9, 
  3.886671265907404*^9, 3.886673142517318*^9, 3.8866737800978456`*^9, 
  3.88667478737154*^9, 3.886675353115755*^9, 3.887753250348117*^9, 
  3.8878090817821255`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"7277f2f5-63e4-464e-9863-c3b31bd23583"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Slow-roll parameter \\!\\(\\*SubscriptBox[\\(\[Eta]\\), \
\\(V\\)]\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "3.7732605899716947`"}], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Slow-roll parameter \!\(\*SubscriptBox[\(\[Eta]\), \(V\)]\) = ", \
-3.7732605899716947`, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.88667019406458*^9, 3.8866703894899654`*^9, 
  3.886671265907404*^9, 3.886673142517318*^9, 3.8866737800978456`*^9, 
  3.88667478737154*^9, 3.886675353115755*^9, 3.887753250348117*^9, 
  3.887809081786105*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"a607591a-e604-46cd-b139-c7c54fca2840"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{960, 472},
WindowMargins->{{-965.5, Automatic}, {Automatic, -5.5}},
TaggingRules->Association["TryRealOnly" -> False],
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (July 9, 2021)",
StyleDefinitions->"ReverseColor.nb",
ExpressionUUID->"a0e73d87-5059-4a62-b0ea-3679d01dfed6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 300, 5, 98, "Title",ExpressionUUID->"3c95dfa1-517c-4f99-83b0-d05b8a77e2f3"],
Cell[883, 29, 36484, 804, 1744, "Text",ExpressionUUID->"4b586032-2d36-48af-ba2c-bdbe119fe4d1"],
Cell[CellGroupData[{
Cell[37392, 837, 750, 11, 54, "Subsection",ExpressionUUID->"f0cdc903-ea63-4bba-823e-8cedb7ecb3d6"],
Cell[CellGroupData[{
Cell[38167, 852, 541, 11, 48, "Subsubsection",ExpressionUUID->"5c77eed7-4b58-430d-af6d-f7f90abbf885"],
Cell[38711, 865, 147, 3, 38, "Text",ExpressionUUID->"412333a0-a8b0-4fe1-b136-c4768ea0d966"],
Cell[38861, 870, 371, 8, 70, "Text",ExpressionUUID->"4d83b82e-97d1-4b4a-bc5f-14a59d007790"],
Cell[39235, 880, 370, 8, 43, "Input",ExpressionUUID->"51e42223-a626-4824-bc61-682e7822e973"],
Cell[39608, 890, 977, 24, 149, "Input",ExpressionUUID->"536e3276-0495-4d49-870e-6b010140bd36"],
Cell[40588, 916, 812, 24, 214, "Input",ExpressionUUID->"6773444f-3dc6-47c9-ac39-9d7048922a4f"],
Cell[41403, 942, 743, 21, 43, "Input",ExpressionUUID->"fa721540-d2da-4b04-9353-5646ee31c7cf"],
Cell[42149, 965, 3227, 96, 329, "Input",ExpressionUUID->"2970d513-b1be-49b0-852a-d0ac8ad6b66b"],
Cell[45379, 1063, 2006, 61, 194, "Input",ExpressionUUID->"5513260d-b315-4ff3-a90d-1e168b7b45c3"],
Cell[47388, 1126, 4607, 121, 456, "Input",ExpressionUUID->"e74da153-6524-446a-8f77-63e0b4018f57"],
Cell[51998, 1249, 374, 10, 36, "Input",ExpressionUUID->"e76e15c4-90ef-4101-98ea-46267dddc505"],
Cell[52375, 1261, 427, 11, 36, "Input",ExpressionUUID->"0f164da0-8648-447d-b3d9-f047dce9e879"],
Cell[52805, 1274, 592, 16, 90, "Input",ExpressionUUID->"9c8b38c7-c668-4b43-8456-20e07674bf4a"],
Cell[53400, 1292, 4209, 130, 301, "Input",ExpressionUUID->"ce18ab36-e2d6-4ac8-afad-98689f9fa1d6"],
Cell[57612, 1424, 1176, 33, 63, "Input",ExpressionUUID->"31a135c0-8faf-4ec6-b47f-81f8170016b3"],
Cell[58791, 1459, 460, 14, 36, "Input",ExpressionUUID->"f5f40d2f-2d49-4586-8827-077187afba38"],
Cell[59254, 1475, 12788, 378, 716, "Input",ExpressionUUID->"4c583b40-4613-4473-9552-578cb7f39015"],
Cell[72045, 1855, 558, 17, 36, "Input",ExpressionUUID->"9f483096-9b85-44f3-a7a1-9259e520337e"],
Cell[72606, 1874, 318, 9, 24, "Input",ExpressionUUID->"86b10c1d-414e-4983-afbf-0462d3e737da"],
Cell[72927, 1885, 1695, 50, 127, "Input",ExpressionUUID->"a882a263-32ee-4551-a2ae-4b07a72cdd50"],
Cell[74625, 1937, 390, 12, 24, "Input",ExpressionUUID->"a6f92e5e-ad0b-493c-9267-d87c2a91e991"],
Cell[75018, 1951, 973, 28, 59, "Input",ExpressionUUID->"09a14749-af12-4c9a-a9db-d5d15cf428f2"],
Cell[75994, 1981, 2516, 71, 144, "Input",ExpressionUUID->"4ffd8ae2-c9d9-43cd-9ef8-501354a5bb3e"],
Cell[78513, 2054, 317, 7, 24, "Input",ExpressionUUID->"614613aa-20a1-4710-a85b-5baf8527b8d3"]
}, Closed]],
Cell[CellGroupData[{
Cell[78867, 2066, 211, 4, 37, "Subsubsection",ExpressionUUID->"2f258eab-8da4-4ea6-8f62-9b910b4cdb14"],
Cell[79081, 2072, 230591, 5461, 6735, "Input",ExpressionUUID->"a7905327-017e-42b5-b271-9517bdb0ffdf"]
}, Closed]]
}, Closed]],
Cell[309699, 7537, 743, 10, 61, "Section",ExpressionUUID->"08a4ffc2-0269-49ef-b637-d69db18544b8"],
Cell[CellGroupData[{
Cell[310467, 7551, 907, 17, 80, "Section",ExpressionUUID->"552005fe-d0f0-42d8-abc5-3533d74b5eb5"],
Cell[CellGroupData[{
Cell[311399, 7572, 6347, 98, 143, "Input",ExpressionUUID->"2614f700-f5b0-424f-b389-75e854727109"],
Cell[CellGroupData[{
Cell[317771, 7674, 577, 9, 22, "Print",ExpressionUUID->"ef44b3b0-8750-4328-93bc-4d772f888749"],
Cell[318351, 7685, 3523, 89, 58, "Print",ExpressionUUID->"2c46b56c-5a8d-49ca-a44a-0381dfa0831f"],
Cell[321877, 7776, 5080, 135, 75, "Print",ExpressionUUID->"d6a01b81-34c8-4356-bce0-ec3b90bc3acc"],
Cell[326960, 7913, 928, 19, 22, "Print",ExpressionUUID->"b8695887-c8c8-4b07-ac6f-05458f8e90df"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[327937, 7938, 610, 14, 55, "Subsection",ExpressionUUID->"c8b8f3f0-bb30-439d-b33e-f8a1e058d12d"],
Cell[CellGroupData[{
Cell[328572, 7956, 7712, 184, 276, "Input",ExpressionUUID->"7ee0d221-452d-4cbf-86b9-9467366b1acc"],
Cell[CellGroupData[{
Cell[336309, 8144, 623, 13, 22, "Print",ExpressionUUID->"cb02a185-db8d-42c1-9594-c0c266805753"],
Cell[336935, 8159, 508, 13, 22, "Print",ExpressionUUID->"6ebc7098-35ec-42c8-bef0-b5bf81557b2a"],
Cell[337446, 8174, 323, 6, 22, "Print",ExpressionUUID->"f9ac96c7-9c82-4845-a435-147142dfbc36"],
Cell[337772, 8182, 262, 5, 22, "Print",ExpressionUUID->"266a99ef-0921-4c3d-a095-d8d8c07a00f9"],
Cell[338037, 8189, 241, 5, 22, "Print",ExpressionUUID->"73a0d96b-d742-4764-9646-5107d4220385"],
Cell[338281, 8196, 874, 17, 40, "Print",ExpressionUUID->"f01f11a1-1cdb-48cb-aacb-054e87ed35ca"],
Cell[339158, 8215, 526, 13, 22, "Print",ExpressionUUID->"aa97ca6b-8e8b-4f36-bb53-583c8bdcf390"],
Cell[339687, 8230, 385, 9, 22, "Print",ExpressionUUID->"b1d03999-c12d-499c-b10f-07987b4055ab"],
Cell[340075, 8241, 405, 10, 22, "Print",ExpressionUUID->"fc2f0265-f341-40d0-bdff-714c8832e3b0"],
Cell[340483, 8253, 1407, 36, 22, "Print",ExpressionUUID->"b754015f-cfe6-4222-ac7e-c4a9a4a40314"],
Cell[341893, 8291, 407, 10, 22, "Print",ExpressionUUID->"de1b60c8-9aaf-44ee-b991-9c8ca868feb2"],
Cell[342303, 8303, 1432, 37, 22, "Print",ExpressionUUID->"8ce1c97e-5b61-4c5b-b48a-2e15124c0fb6"],
Cell[343738, 8342, 407, 10, 22, "Print",ExpressionUUID->"fc73455c-8b58-4114-bed0-902258dc7e78"],
Cell[344148, 8354, 1402, 36, 22, "Print",ExpressionUUID->"177950cb-d289-483a-b48b-78c5ff14ea87"],
Cell[345553, 8392, 405, 10, 22, "Print",ExpressionUUID->"7bfc180f-32e4-4f49-809e-60f66216b3eb"],
Cell[345961, 8404, 1403, 36, 22, "Print",ExpressionUUID->"d2a11a0a-85a1-45f5-b44a-9d44ea446631"],
Cell[347367, 8442, 372, 9, 22, "Print",ExpressionUUID->"ece161f2-d117-46ce-921e-aee1a1a03ee5"],
Cell[347742, 8453, 549, 11, 22, "Print",ExpressionUUID->"b51a91a3-74bb-4dc4-bb34-17a6f7df76f1"],
Cell[348294, 8466, 3620, 83, 58, "Print",ExpressionUUID->"d448d923-1b31-4528-b70f-96cc1c3d7e7b"],
Cell[351917, 8551, 550, 11, 22, "Print",ExpressionUUID->"7314d312-58f6-4737-9e64-2cdd132d72a2"],
Cell[352470, 8564, 3600, 82, 75, "Print",ExpressionUUID->"d4d937f0-b910-43d1-8ca4-6808f453f1d1"]
}, Open  ]]
}, Open  ]],
Cell[356097, 8650, 1632, 28, 30, "Text",ExpressionUUID->"22f19b3b-4c0f-4056-81cc-ecc1f0439361"]
}, Closed]],
Cell[CellGroupData[{
Cell[357766, 8683, 612, 14, 39, "Subsection",ExpressionUUID->"df73d207-1761-42e7-b5ec-8a23087573e3"],
Cell[CellGroupData[{
Cell[358403, 8701, 7680, 184, 276, "Input",ExpressionUUID->"764b968c-39c7-48f6-b5d9-519868ab1893"],
Cell[CellGroupData[{
Cell[366108, 8889, 594, 12, 22, "Print",ExpressionUUID->"e0c116b9-00ee-40ff-851d-fbf239fbfabf"],
Cell[366705, 8903, 486, 12, 22, "Print",ExpressionUUID->"b1fdc674-7837-462c-bec3-f46fc4cf52c7"],
Cell[367194, 8917, 296, 5, 22, "Print",ExpressionUUID->"e1095a93-97fe-479a-b434-848f58d5dd22"],
Cell[367493, 8924, 237, 4, 22, "Print",ExpressionUUID->"8c0f6ddc-395b-492e-9a8f-1faa673d17e4"],
Cell[367733, 8930, 214, 4, 22, "Print",ExpressionUUID->"4a465688-f83e-432f-9af4-a7388818f359"],
Cell[367950, 8936, 834, 16, 40, "Print",ExpressionUUID->"4085c12e-d34a-48de-9a08-49226e5f265c"],
Cell[368787, 8954, 502, 12, 22, "Print",ExpressionUUID->"f1e2a334-92ee-461e-b0bd-5de2669c7a3f"],
Cell[369292, 8968, 361, 8, 22, "Print",ExpressionUUID->"c6fd9d7a-1009-43f5-999e-4599dc8946d6"],
Cell[369656, 8978, 378, 9, 22, "Print",ExpressionUUID->"8e4735f6-307c-4392-aeed-8d635770d45e"],
Cell[370037, 8989, 1644, 42, 40, "Print",ExpressionUUID->"3c26501d-e661-4dbd-a47b-84b066a86dd8"],
Cell[371684, 9033, 378, 9, 22, "Print",ExpressionUUID->"870b1c0d-c4dd-4ca7-bbe2-939d57be4d70"],
Cell[372065, 9044, 1614, 41, 40, "Print",ExpressionUUID->"7b9e10e1-fcb2-470c-b88a-a8325249cc6b"],
Cell[373682, 9087, 378, 9, 22, "Print",ExpressionUUID->"e7d3b031-c2cb-464a-9699-ecce9618b1f3"],
Cell[374063, 9098, 1641, 42, 40, "Print",ExpressionUUID->"60bc14e8-ae18-4015-b666-24fb98213151"],
Cell[375707, 9142, 378, 9, 22, "Print",ExpressionUUID->"01f1d219-c01b-4269-8087-31b865ffcada"],
Cell[376088, 9153, 1641, 42, 40, "Print",ExpressionUUID->"98d8741a-0755-454f-a272-b31d59b6ba0f"],
Cell[377732, 9197, 347, 8, 22, "Print",ExpressionUUID->"d27c66f6-15ad-4c71-ad7f-79343631b36b"],
Cell[378082, 9207, 518, 10, 22, "Print",ExpressionUUID->"931b354a-a912-45b7-b9a8-430c59dfe16e"],
Cell[378603, 9219, 3831, 88, 75, "Print",ExpressionUUID->"a39c54c1-1468-45a5-8d4b-a4bbb8a5dec0"],
Cell[382437, 9309, 519, 10, 22, "Print",ExpressionUUID->"746052c8-7c4c-4abf-ae78-db8e8f6ea57f"],
Cell[382959, 9321, 3816, 87, 75, "Print",ExpressionUUID->"f513eb5b-5c08-40fc-a91e-6f7c0324245f"]
}, Open  ]]
}, Open  ]],
Cell[386802, 9412, 1545, 26, 28, "Text",ExpressionUUID->"26866da5-7327-4f6d-86d4-bff8d5d127ed"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[388396, 9444, 849, 17, 80, "Section",ExpressionUUID->"2fad6f39-23a7-4acf-b040-407bdbe98c46"],
Cell[CellGroupData[{
Cell[389270, 9465, 1123, 30, 162, "Input",ExpressionUUID->"274015a0-80fb-4f99-94b1-d36dbceb717e"],
Cell[CellGroupData[{
Cell[390418, 9499, 288, 5, 22, "Print",ExpressionUUID->"a6501b2d-5a54-4a1b-abb6-203fce22c189"],
Cell[390709, 9506, 3203, 82, 58, "Print",ExpressionUUID->"102489e2-d431-496d-a0b2-fe6d33e2b166"],
Cell[393915, 9590, 4355, 119, 75, "Print",ExpressionUUID->"9f92018f-1bb0-425c-bf95-176240c3c083"],
Cell[398273, 9711, 625, 15, 22, "Print",ExpressionUUID->"a5ce8900-76bd-433f-b655-1450994ee669"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[398947, 9732, 5172, 74, 55, "Subsection",ExpressionUUID->"3c7bd90e-05cc-43a1-ad30-568ae5a1ebe0"],
Cell[CellGroupData[{
Cell[404144, 9810, 5749, 150, 276, "Input",ExpressionUUID->"b63a46f2-77a9-468a-8f6e-4eaa47ab0129"],
Cell[CellGroupData[{
Cell[409918, 9964, 641, 13, 22, "Print",ExpressionUUID->"c197c573-edf5-4019-a8ce-2e37970cd7a1"],
Cell[410562, 9979, 530, 13, 22, "Print",ExpressionUUID->"b2d6f60b-ee30-47e5-abfb-b9c0f28912e3"],
Cell[411095, 9994, 345, 6, 22, "Print",ExpressionUUID->"94e3b044-53ce-4f99-89aa-b361445ddd8b"],
Cell[411443, 10002, 284, 5, 22, "Print",ExpressionUUID->"c2c0c8b6-8f20-484d-9386-fa9577c013ab"],
Cell[411730, 10009, 265, 5, 22, "Print",ExpressionUUID->"9bd19ba8-843c-414f-b9da-58919df8a692"],
Cell[411998, 10016, 880, 17, 40, "Print",ExpressionUUID->"bfe71216-fdde-43a8-b3b8-45ac0cf86baa"],
Cell[412881, 10035, 548, 13, 22, "Print",ExpressionUUID->"4444f6d6-3e88-41d9-a24e-642ca9bc4dd0"],
Cell[413432, 10050, 408, 9, 22, "Print",ExpressionUUID->"ca4a7845-65af-49e1-81f5-3e65ca04af14"],
Cell[413843, 10061, 427, 10, 22, "Print",ExpressionUUID->"964919ff-b330-4cd8-a8ce-7d4163cea5ea"],
Cell[414273, 10073, 1603, 39, 40, "Print",ExpressionUUID->"0ab409bb-500b-4495-b6f5-edad828deea8"],
Cell[415879, 10114, 427, 10, 22, "Print",ExpressionUUID->"c0d8109a-d33b-4972-9170-0a5c8d981988"],
Cell[416309, 10126, 1577, 37, 40, "Print",ExpressionUUID->"f47530c6-86ca-48bb-a0e6-982886d92be1"],
Cell[417889, 10165, 429, 10, 22, "Print",ExpressionUUID->"19e3f353-1564-409e-9e5a-5fd9cff8a992"],
Cell[418321, 10177, 1611, 39, 40, "Print",ExpressionUUID->"cf846b77-82da-49c1-b21a-6155f1d25586"],
Cell[419935, 10218, 427, 10, 22, "Print",ExpressionUUID->"166e7a02-d4f5-420b-9f87-7d590634f6fe"],
Cell[420365, 10230, 1571, 37, 40, "Print",ExpressionUUID->"6e8583f6-817e-4f33-80bc-88e97fc6c726"],
Cell[421939, 10269, 394, 9, 22, "Print",ExpressionUUID->"cab5dd11-1c25-44fd-84af-b2bb4c2e5105"],
Cell[422336, 10280, 567, 11, 22, "Print",ExpressionUUID->"16828689-3f83-4a77-9fa5-aff0330ac086"],
Cell[422906, 10293, 3407, 77, 58, "Print",ExpressionUUID->"38e2e746-4884-491c-ab9f-7d1f321dd369"]
}, Open  ]]
}, Open  ]],
Cell[426340, 10374, 1801, 34, 74, "Text",ExpressionUUID->"9a98f307-d0fe-46e5-a04d-972159aecc17"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[428190, 10414, 248, 5, 48, "Section",ExpressionUUID->"c02fde84-5991-4b51-90d3-49e23b063661"],
Cell[CellGroupData[{
Cell[428463, 10423, 5222, 75, 55, "Subsection",ExpressionUUID->"20e0880b-e328-416c-af27-8c789ef64083"],
Cell[CellGroupData[{
Cell[433710, 10502, 1022, 29, 162, "Input",ExpressionUUID->"e124f904-dede-4955-9874-663e7e666749"],
Cell[CellGroupData[{
Cell[434757, 10535, 800, 12, 22, "Print",ExpressionUUID->"9c989edb-d250-4c61-ab80-c7d38889db5f"],
Cell[435560, 10549, 2633, 61, 40, "Print",ExpressionUUID->"0c782cba-9d7e-4cb5-8b67-6fa846123d95"],
Cell[438196, 10612, 3562, 90, 58, "Print",ExpressionUUID->"661e0e30-e71e-497e-af40-e5fd505fa10d"],
Cell[441761, 10704, 810, 12, 22, "Print",ExpressionUUID->"5d2a6c84-7ed6-49fc-b50b-36ab4401ba66"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[442620, 10722, 6087, 169, 257, "Input",ExpressionUUID->"b1d20507-c2cb-4b97-a28c-64cd84a59f8d"],
Cell[CellGroupData[{
Cell[448732, 10895, 442, 9, 22, "Print",ExpressionUUID->"e06295df-0fc9-465b-b8c1-7a3f55d922c1"],
Cell[449177, 10906, 298, 5, 22, "Print",ExpressionUUID->"d2351f0d-9486-4ae0-92f0-db80044dee1d"],
Cell[449478, 10913, 364, 6, 22, "Print",ExpressionUUID->"9c9a18af-7d05-4910-8f2a-f7d94dff655c"],
Cell[449845, 10921, 541, 12, 22, "Print",ExpressionUUID->"33819688-6c12-48a2-97ba-50bffd70222b"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[450447, 10940, 686, 15, 39, "Subsection",ExpressionUUID->"71da50ec-eb63-43ab-b1b5-0a709c20b4ac"],
Cell[CellGroupData[{
Cell[451158, 10959, 1052, 31, 162, "Input",ExpressionUUID->"d9e08539-7f4a-443d-86cf-bbe18fe2cdc2"],
Cell[CellGroupData[{
Cell[452235, 10994, 647, 13, 22, "Print",ExpressionUUID->"797f843f-a938-4f2a-b76d-b5bdbe6e03cf"],
Cell[452885, 11009, 2428, 62, 40, "Print",ExpressionUUID->"202e0f8e-368a-4caa-8a4e-70502cbe8f01"],
Cell[455316, 11073, 3412, 91, 58, "Print",ExpressionUUID->"164faeba-62d9-405e-b183-2d6226202fbe"],
Cell[458731, 11166, 659, 13, 22, "Print",ExpressionUUID->"d7a997d5-8bc8-481d-bd10-2975589972aa"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[459439, 11185, 6199, 162, 371, "Input",ExpressionUUID->"27e889ba-1a60-4965-b3af-8743e542a3f5"],
Cell[CellGroupData[{
Cell[465663, 11351, 602, 12, 22, "Print",ExpressionUUID->"9b4152f6-0f27-4084-9d78-7f5667e7a426"],
Cell[466268, 11365, 461, 8, 22, "Print",ExpressionUUID->"6a9a0050-cafe-4505-b6ab-69ed4e76d58a"],
Cell[466732, 11375, 531, 9, 22, "Print",ExpressionUUID->"7277f2f5-63e4-464e-9863-c3b31bd23583"],
Cell[467266, 11386, 704, 15, 22, "Print",ExpressionUUID->"a607591a-e604-46cd-b139-c7c54fca2840"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


